Integrated Variational Fourier Features for Fast Spatial Modelling with Gaussian Processes

Sparse variational approximations are popular methods for scaling up inference and learning in Gaussian processes to larger datasets. For $N$ training points, exact inference has $O(N^3)$ cost; with $M \ll N$ features, state of the art sparse variational methods have $O(NM^2)$ cost. Recently, methods have been proposed using more sophisticated features; these promise $O(M^3)$ cost, with good performance in low dimensional tasks such as spatial modelling, but they only work with a very limited class of kernels, excluding some of the most commonly used. In this work, we propose integrated Fourier features, which extends these performance benefits to a very broad class of stationary covariance functions. We motivate the method and choice of parameters from a convergence analysis and empirical exploration, and show practical speedup in synthetic and real world spatial regression tasks.

==> anc/code/README.md <==
An example command to run the experiments is 

`python ./tf_cpu.py --root=/path/to/this/directory `

The figures can be regenerated by running the notebooks. For the real world experiments (`results_summary.ipynb`), the logs output by the experiment scripts should be placed in `experiments/logs/re/`. 

The experiments were run using:

* Python 3.8.13

* numpy 1.23.5

* scipy 1.4.1

* backends 1.4.27 (see [https://github.com/wesselb/lab](https://github.com/wesselb/lab))

* Spherical-Harmonics 0.0.1 (see https://github.com/vdutor/SphericalHarmonics)

* tensorflow 2.11.0

* tensorflow-probability 0.18.0

* gpflow 2.7.0

* torch 1.11.0+cu113

* gpytorch 1.9.0

* netCDF4 1.6.1

* matplotlib 3.5.2

* seaborn 0.11.2

where the last two are for reproducing plots only.

For B-splines, you will need to pull https://github.com/HJakeCunningham/ASVGP, and this will require a different environment due to conflicting dependencies; see the information in the repository.


==> anc/code/experiments/asvgp_run.py <==

import os
import sys
import getopt
import tqdm
import tensorflow as tf
tf.config.set_visible_devices([], 'GPU')
import gpflow
import getopt
import lab
import math
import numpy as np
import json
import time
import tensorflow as tf
import gpflow
from scipy.cluster.vq import kmeans
import pandas as pd
import tqdm
import itertools
import lab.tensorflow

SEEDS = [12, 17, 44, 92, 101]
CONFIG = { # M^(1/D) 
    "ASVGP" : {
        "temperature" : [12, 24, 36, 48, 60, 72, 84, 96],
        "precipitation" : [12, 24, 36, 48, 60, 72, 84, 96],
        "houseprice" : [12, 24, 36, 48, 60, 72, 84, 96],
    },
}

DATASETS = { # dimensions
    "temperature" : 2,
    "precipitation" : 2,
    "houseprice" : 2,
}

def parse_args(argv):
    """Get command line arguments, set defaults and return a dict of settings."""

    args_dict = {
        ## File paths and logging
            'data'          : '/data/',             # relative path to data dir from root
            'root'          : '.',                 # path to root directory from which paths are relative
            'logdir'        : '/experiments/logs/', # relative path to logs from root
            'asvgp_dir'       : '../asvgp/'         # relative path to the directory with the ASVGP code

    }

    try:
        opts, _ = getopt.getopt(argv, '', [name + '=' for name in args_dict.keys()])
    except getopt.GetoptError:
        helpstr = 'Check options. Permitted long options are '
        print(helpstr, args_dict.keys())

    for opt, arg in opts:
        opt_name = opt[2:] # remove initial --
        args_dict[opt_name] = arg
    
    return args_dict



METHODS = {
    "ASVGP",
}

def se_(pred_mean, y):
    """Unnormalised squared predictive error from normalised data and predictions, and normalising scale for 
    y.
    
    RMSE = \sqrt((y-μ)^T (y-υ)/N)

    where y is length N, and μ is the predictive mean at the same points.
    """
    return lab.sum((pred_mean - y)**2)

def nlpd_(pred_mean, pred_var, y, stdy):
    """Unnormalised marginal negative log predictive probability density from normalised data and predictions, and 
    normalising scale for y.
    
    NLPD(m) = 0.5 N log2πs^2 + 0.5 * ∑_n (log σ_n^2 + (y_n-μ_n)^2 / σ_n^2 )

    where (μ_n, σ_n) are the marginal predictive mean and standard deviation at the same point as y_n, and s is the 
    normalising scale for y (stdy).
    """
    nt = y.shape[-1]
    op = math.log(2*math.pi) * nt/2 + math.log(stdy)*nt
    op = op + lab.sum(lab.log(pred_var))/2
    op = op + lab.sum((y-pred_mean)**2 / pred_var)/2
    return op

def setup_logging(dataset_name, args):
    done = False
    suffix = 0
    while not done:
        try:
            logdirname = args['root'] + args['logdir'] + dataset_name + '_' + str(suffix)
            os.mkdir(logdirname)
            done = True
        except FileExistsError:
            suffix += 1

    return logdirname

def run_experiment(seed, dataset_name, method_name, args, logdirname, suffix, **params):
    print(method_name, seed)
    lab.set_random_seed(seed)
    rng = np.random.default_rng(seed)

    N, D, x_train, y_train, x_test, y_test, meanx, stdx, meany, stdy = load_training_data(
        dataset_name,
        args['root']+args['data'], 
        rng
    )

    wc = time.perf_counter()
    model, minimise = initialise_model[method_name](seed, rng, N, D, x_train, y_train, x_test, y_test, **params)
    minimise(model)
    wc = time.perf_counter() - wc 

    nvfe = train_evaluation[method_name](N, x_train, y_train, model)
    rmse, nlpd = test_evaluation[method_name](x_test, y_test, stdy, model)
    
    loggable_params = printable_log_params[method_name](model)

    results_dict = {
        "NVFE" : lab.to_numpy(nvfe).item(),
        "RMSE" : lab.to_numpy(rmse).item(),
        "NLPD" : lab.to_numpy(nlpd).item(),
        "time" : wc,
        **loggable_params
    }

    fpath = logdirname + '/' + method_name + '_{}_'.format(suffix) + str(seed)

    fname = fpath + ".json"
    with open(fname, "w") as fp:
        json.dump(results_dict, fp, indent=4)

def initialise_asvgp(seed, rng, N, D, x_train, y_train, x_test, y_test,
                  M = None,
                  kernel = gpflow.kernels.SquaredExponential,
                  initial_kernel_hypers = {},
                  maxiter=1000,
                  root_path=None,
                  rel_path=None,
                  ):
    if M is None:
        raise ValueError("For SGPR/SVGP, must specify M (number of inducing points)")

    k = [kernel(**initial_kernel_hypers) for d in range(D)]
    a = [lab.min(x_train[..., d])-0.1 for d in range(D)]
    b = [lab.max(x_train[..., d])+0.1 for d in range(D)]
    bases = [basis.B4Spline(a[d], b[d], M) for d in range(D)]

    model = GPR_kron((x_train, lab.expand_dims(y_train, axis=-1)), 
                               k,
                               bases)
    optim = gpflow.optimizers.Scipy()
    def minimise(m):
        optim.minimize(m.training_loss,
                        m.trainable_variables, 
                        options={"maxiter":maxiter}
                        )
    return model, minimise

initialise_model = {
    "ASVGP" : initialise_asvgp,
}

def nvfe_sgpr(N, x_train, y_train, model):
    return model.training_loss()/N

def nvfe_svgp(N, x_train, y_train, model):
    nvfe = 0
    train_dataset = tf.data.Dataset.from_tensor_slices((x_train, lab.expand_dims(y_train, axis=-1))
                                        ).repeat().shuffle(N)
    minibatch_size=100
    train_iter = iter(train_dataset.batch(minibatch_size))
    for i, batch in enumerate(itertools.islice(train_iter, 1000)):
        nvfe += model.elbo(batch)
    nvfe = nvfe/(i+1)/N
    return nvfe

train_evaluation = {
    "ASVGP" : nvfe_sgpr,
}

def metrics_gpflow(x_test, y_test, stdy, model):
    mse = 0
    nlpd = 0
    for i in range(0, x_test.shape[-2], 10000):
        xc = x_test[..., i : (i + 10000), :]
        yc = y_test[..., i : (i + 10000)]
        mean, sigma = model.predict_f(xc)
        mean = lab.to_numpy(mean)
        mse += se_(lab.squeeze(mean), yc)
        nlpd += nlpd_(lab.squeeze(mean), lab.squeeze(lab.to_numpy(sigma + model.likelihood.variance)),
                        yc, stdy)
    rmse = lab.sqrt(mse/y_test.shape[-1])*stdy
    nlpd = nlpd/y_test.shape[-1]
    return rmse, nlpd

test_evaluation = {
    "ASVGP" : metrics_gpflow,
}

def printable_params_asvgp(model):
    return {
        "M" : int(model.m**model.d),
        "noise variance" : lab.to_numpy(1*model.likelihood.variance).item(),
        **printable_kernel_params(model.kernels)
    }

printable_log_params = {
    "ASVGP" : printable_params_asvgp,
}


def printable_kernel_params(kernels):
    k_vars = []
    k_ells = []
    for d in range(len(kernels)):
        k_vars = k_vars + [lab.to_numpy(1*kernels[d].variance).item()]
        k_ells = k_ells + [lab.to_numpy(1*kernels[d].lengthscales).item()]
    return {
            "kernel variance" : k_vars,
            "kernel lengthscales": k_ells
    }

### data loading
def load_training_data(dataset_name, datadir, rng):
    x, y = load_data[dataset_name](datadir)

    stdx = lab.std(x, axis=-2)
    meanx = lab.mean(x, axis=-2)
    x = (x -  meanx) / stdx
    stdy = lab.std(y, axis=-1)
    meany = lab.mean(y, axis=-1)
    y = (y - meany) / stdy

    num_train = math.ceil(80/100 * y.shape[0])
    idx = np.arange(0, y.shape[0], 1)
    rng.shuffle(idx)
    train_idx = idx[:num_train]
    test_idx = idx[num_train:]
    x_train = x[..., train_idx, :]
    y_train = y[..., train_idx]
    x_test = x[..., test_idx, :]
    y_test = y[..., test_idx]

    N = y_train.shape[0]
    D = x.shape[-1]
    return N, D, x_train, y_train, x_test, y_test, meanx, stdx, meany, stdy

def load_temperature_data(datadir):
    np.seterr(divide='ignore', invalid='ignore', over='ignore')
    fname = datadir + 'trends_feb_2020_2021.nc'
    nc = NetCDFFile(fname)
    data = nc['TEMPTREND'][:, :]
    lons = nc['lon'][:]
    lats = nc['lat'][:]

    lons, lats = np.meshgrid(lons, lats)

    lons_real = lons[~data.mask]
    lats_real = lats[~data.mask]
    data_real = data[~data.mask]

    x = np.array(np.vstack((lons_real.flatten(), lats_real.flatten())).T).astype(np.float64)
    y = np.array(data_real.flatten()).astype(np.float64)
    np.seterr(all='raise')

    return x, y

def load_precipitation_data(datadir):
    np.seterr(divide='ignore', invalid='ignore', over='ignore')
    fname = datadir + 'nws_precip_mtd_20210101_conus.nc'
    nc = NetCDFFile(fname)
    data = 25.4*nc.variables['normal'][:][::4, ::4]
    x_n, y_n = nc.variables['x'][:][::4], nc.variables['y'][::-1][::4]
    x_grid, y_grid= np.meshgrid(x_n,y_n)
    p = pyproj.Proj(projparams='+proj=stere +lat_0=90 +lat_ts=60 +lon_0=-105 +x_0=0 +y_0=0 +a=6371200 +b=6371200 +units=m +no_defs')
    lons, lats = p(x_grid, y_grid, inverse=True)

    lons_real = lons[~data.mask]
    lats_real = lats[~data.mask]
    data_real = data[~data.mask]

    x = np.array(np.vstack((lons_real.flatten(), lats_real.flatten())).T).astype(np.float64)
    y = np.array(data_real.flatten()).astype(np.float64)
    np.seterr(all='raise')

    return x, y

def load_houseprice_data(datadir, frac=0.2):
    fname = datadir + 'england_wales_house_prices.csv'
    df = pd.read_csv(fname)
    df = df.sample(frac=frac, random_state=1)

    x = np.array(np.vstack((df['longitude'], df['latitude'])).T).astype(np.float64)
    y = np.array(np.log(df['price']).to_numpy()).astype(np.float64)

    return x, y

def load_power_data(datadir):
    fname = datadir + 'uci_power.csv'
    df = pd.read_csv(fname)

    y = np.array(df['PE'])
    x = np.array(df.iloc[:, :-1])
    return x, y

def load_airline_data(datadir, frac=1.0):
    fname = datadir + 'airline.pickle'
    df = pd.read_pickle(fname)
    df = df.sample(frac=frac, random_state=1)

    # convert to minutes after midnight
    df.ArrTime = 60 * np.floor(df.ArrTime / 100) + np.mod(df.ArrTime, 100)
    df.DepTime = 60 * np.floor(df.DepTime / 100) + np.mod(df.DepTime, 100)

    names = [
        "Month",
        "DayofMonth",
        "DayOfWeek",
        "plane_age",
        "AirTime",
        "Distance",
        "ArrTime",
        "DepTime",
    ]
    x = df[names].values
    y = df["ArrDelay"].values

    return x, y

load_data = {
    "temperature" : load_temperature_data,
    "precipitation" : load_precipitation_data,
    "power" : load_power_data,
    "houseprice" : load_houseprice_data,
    "airline" : load_airline_data,
}




if __name__ == '__main__':
    args = parse_args(sys.argv[1:])
    os.chdir(args['root'])
    os.chdir(args["asvgp_dir"])
    sys.path.append(os.getcwd())
    print(sys.path)
    import asvgp.basis as basis
    from asvgp.gpr import GPR_kron
    os.chdir(args["root"])
    sys.path.append(os.getcwd())

    for dataset in DATASETS.keys():

        logdirname = setup_logging(dataset, args)


        ################################################################################################################
        ############## ASVGP (B splines) #################
        ################################################################################################################
        if dataset in CONFIG["ASVGP"].keys():
            for M in tqdm.tqdm(CONFIG["ASVGP"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "kernel" : gpflow.kernels.Matern52,
                        "initial_kernel_hypers" : {"lengthscales" : 0.2},
                    }
                    run_experiment(seed, dataset, "ASVGP", args, logdirname, 
                                                   suffix="M52_{}".format(M),root_path=args["root"],
                                                   rel_path=args["asvgp_dir"],
                                                **params)


==> anc/code/experiments/tf_cpu.py <==

import os
import sys
import getopt
import tqdm
import tensorflow as tf
tf.config.set_visible_devices([], 'GPU')
import gpflow

SEEDS = [12, 17, 44, 92, 101]
CONFIG = { 
    "SGPR-points-cv-SE" : {
        "temperature" : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000, 3600], 
        "precipitation" : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000, 3600],
        "houseprice" : [100, 200, 400, 600, 800, 1000, 1200, 1500, 1750, 2000, 2250, 2500, 2750, 3000],
        },
    "SGPR-points-cv-M52" : {
        "temperature" : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000, 3600], 
        "precipitation" : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000, 3600],
        "houseprice" : [100, 200, 400, 600, 800, 1000, 1200, 1500, 1750, 2000, 2250, 2500, 2750, 3000],
        },
    "SVGP-SE" : {
        #"houseprice" : [100, 200, 400, 600, 800, 1200],
    },
    "SVGP-M52" : {
        #"houseprice" : [100, 200, 400, 600, 800, 1200],
    },
    "IFF-SE" : {
        "temperature" : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60], 
        "precipitation" : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],
        "houseprice" : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],
    },
    "IFF-M52" : {
        "temperature" : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60], 
        "precipitation" : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],
        "houseprice" : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],
    },
    "VFF" : {
        "temperature" : [6, 11, 16, 21, 26, 31, 36, 41, 46, 51, 56, 61], 
        "precipitation" : [6, 11, 16, 21, 26, 31, 36, 41, 46, 51, 56, 61],
        "houseprice" : [6, 11, 16, 21, 26, 31, 36, 41, 46, 51, 56, 61],
    },
    "VISH-chordal-SE" : { 
       # "temperature" : [9, 18, 27, 36, 45],
       # "precipitation" : [9, 18, 27, 36],
       # "houseprice" : [9, 18, 27, 36, 45],
    },
    "VISH-chordal-M52" : { 
        #"temperature" : [9, 18, 27, 36, 45],
        #"precipitation" : [9, 18, 27, 36],
        #"houseprice" : [9, 18, 27, 36, 45],
        #"airline" : [2, 3, 4, 5, 6],
    },
}

DATASETS = { # dimensions
    "temperature" : 2,
    "precipitation" : 2,
    "houseprice" : 2,
}

def parse_args(argv):
    """Get command line arguments, set defaults and return a dict of settings."""

    args_dict = {
        ## File paths and logging
            'data'          : '/data/',             # relative path to data dir from root
            'root'          : '.',                 # path to root directory from which paths are relative
            'logdir'        : '/experiments/logs/', # relative path to logs from root

    }

    try:
        opts, _ = getopt.getopt(argv, '', [name + '=' for name in args_dict.keys()])
    except getopt.GetoptError:
        helpstr = 'Check options. Permitted long options are '
        print(helpstr, args_dict.keys())

    for opt, arg in opts:
        opt_name = opt[2:] # remove initial --
        args_dict[opt_name] = arg
    
    return args_dict

if __name__ == '__main__':

    args = parse_args(sys.argv[1:])
    os.chdir(args['root'])
    sys.path.append(os.getcwd())
    import vff

    for dataset in DATASETS.keys():

        logdirname = vff.expmt_utils.setup_logging(dataset, args)

        ################################################################################################################
        ############## SGPR with inducing points (re)initialised using the conditional variance method #################
        ################################################################################################################
        if dataset in CONFIG["SGPR-points-cv-SE"].keys():
            for M in tqdm.tqdm(CONFIG["SGPR-points-cv-SE"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "likelihood_variance" : 1.,
                        "kernel" : gpflow.kernels.SquaredExponential,
                        "initial_kernel_hypers" : {"lengthscales" : [0.2]*DATASETS[dataset]},
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "SGPR-points-cv", args, logdirname, 
                                                   suffix="SE_{}".format(M),
                                                **params)

        if dataset in CONFIG["SGPR-points-cv-M52"].keys():
            for M in tqdm.tqdm(CONFIG["SGPR-points-cv-M52"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "likelihood_variance" : 1.,
                        "kernel" : gpflow.kernels.Matern52,
                        "initial_kernel_hypers" : {"lengthscales" : [0.2]*DATASETS[dataset]},
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "SGPR-points-cv", args, logdirname,
                                                   suffix="M52_{}".format(M),
                                                **params)

        ################################################################################################################
        ############## SVGP with inducing points optimised #################
        ################################################################################################################
        if dataset in CONFIG["SVGP-SE"].keys():
            for M in tqdm.tqdm(CONFIG["SVGP-SE"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "likelihood_variance" : 1.,
                        "kernel" : gpflow.kernels.SquaredExponential,
                        "initial_kernel_hypers" : {"lengthscales" : [0.2]*DATASETS[dataset]},
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "SVGP", args, logdirname, 
                                                   suffix="SE_{}".format(M),
                                                **params)

        if dataset in CONFIG["SVGP-M52"].keys():
            for M in tqdm.tqdm(CONFIG["SVGP-M52"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "likelihood_variance" : 1.,
                        "kernel" : gpflow.kernels.Matern52,
                        "initial_kernel_hypers" : {"lengthscales" : [0.2]*DATASETS[dataset]},
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "SVGP", args, logdirname,
                                                   suffix="M52_{}".format(M),
                                                **params)
        ################################################################################################################
        ############## IFF #################
        ################################################################################################################
        if dataset in CONFIG["IFF-SE"].keys():
            for M in tqdm.tqdm(CONFIG["IFF-SE"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "likelihood_variance" : 1.,
                        "kernel" : gpflow.kernels.SquaredExponential,
                        "initial_kernel_hypers" : {"lengthscales" : [0.2]*DATASETS[dataset]},
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "IFF", args, logdirname, 
                                                   suffix="SE_{}".format(M),
                                                **params)

        if dataset in CONFIG["IFF-M52"].keys():
            for M in tqdm.tqdm(CONFIG["IFF-M52"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "likelihood_variance" : 1.,
                        "kernel" : gpflow.kernels.Matern52,
                        "initial_kernel_hypers" : {"lengthscales" : [0.2]*DATASETS[dataset]},
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "IFF", args, logdirname, 
                                                   suffix="M52_{}".format(M),
                                                **params)
                    
        ################################################################################################################
        ############## VFF #################
        ################################################################################################################
        if dataset in CONFIG["VFF"].keys():
            for M in tqdm.tqdm(CONFIG["VFF"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "likelihood_variance" : 1.,
                        "kernel" : gpflow.kernels.Product,
                        "initial_kernel_hypers" : {"kernels" : 
                                                   [gpflow.kernels.Matern52(lengthscales=0.2, active_dims=[d]) for d in range(DATASETS[dataset])]
                            },
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "VFF", args, logdirname, 
                                                   suffix="M52_{}".format(M),
                                                **params)

        ################################################################################################################
        ############## VISH using a chordal kernel #################
        ################################################################################################################
        if dataset in CONFIG["VISH-chordal-SE"].keys():
            for ell in tqdm.tqdm(CONFIG["VISH-chordal-SE"][dataset]):
                for seed in SEEDS:
                    params = {
                        "ell" : ell,
                        "likelihood_variance" : 1.,
                        "base_kernel" : gpflow.kernels.SquaredExponential,
                        "initial_kernel_hypers" : {"lengthscales" : [0.2]*DATASETS[dataset]},
                    }

                    vff.expmt_utils.run_experiment(seed, dataset, "VISH-chordal", args, logdirname, 
                                                   suffix="SE_{}".format(ell),
                                                **params)

        if dataset in CONFIG["VISH-chordal-M52"].keys():
            for ell in tqdm.tqdm(CONFIG["VISH-chordal-M52"][dataset]):
                for seed in SEEDS:
                    params = {
                        "ell" : ell,
                        "likelihood_variance" : 1.,
                        "base_kernel" : gpflow.kernels.Matern52,
                        "initial_kernel_hypers" : {"lengthscales" : [0.2]*DATASETS[dataset]},
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "VISH-chordal", args, logdirname, 
                                                   suffix="M52_{}".format(ell),
                                                **params)


==> anc/code/experiments/torch_gpu.py <==

import os
import sys
import getopt
import tqdm
import torch
import gpytorch

SEEDS = [12, 17, 44, 92, 101]

CONFIG = {
    "SKI-SE" : {
        "temperature" : [28, 56, 113, 169],
        "precipitation" : [38, 76, 152, 227],
        "houseprice" : [81, 163, 326, 499],
    },
    "SKI-M52" : {
        "temperature" : [28, 56, 113, 169],
        "precipitation" : [38, 76, 152, 227],
        "houseprice" : [81, 163, 326, 499],
    },
}

DATASETS = { # dimensions
    "temperature" : 2,
    "precipitation" : 2,
    "houseprice" : 2,
}

def parse_args(argv):
    """Get command line arguments, set defaults and return a dict of settings."""

    args_dict = {
        ## File paths and logging
            'data'          : '/data/',             # relative path to data dir from root
            'root'          : '.',                 # path to root directory from which paths are relative
            'logdir'        : '/experiments/logs/', # relative path to logs from root
    }

    try:
        opts, _ = getopt.getopt(argv, '', [name + '=' for name in args_dict.keys()])
    except getopt.GetoptError:
        helpstr = 'Check options. Permitted long options are '
        print(helpstr, args_dict.keys())

    for opt, arg in opts:
        opt_name = opt[2:] # remove initial --
        args_dict[opt_name] = arg
    
    return args_dict

if __name__ == '__main__':

    args = parse_args(sys.argv[1:])
    os.chdir(args['root'])
    sys.path.append(os.getcwd())
    import vff

    for dataset in DATASETS.keys():

        logdirname = vff.expmt_utils.setup_logging(dataset, args)

        if dataset in CONFIG["SKI-SE"].keys():
            for M in tqdm.tqdm(CONFIG["SKI-SE"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "base_kernel" : gpytorch.kernels.RBFKernel,
                        "base_kernel_args" : {},
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "SKI", args, logdirname, suffix="SE_{}".format(M),
                                                   **params)
        if dataset in CONFIG["SKI-M52"].keys():
            for M in tqdm.tqdm(CONFIG["SKI-SE"][dataset]):
                for seed in SEEDS:
                    params = {
                        "M" : M,
                        "base_kernel" : gpytorch.kernels.MaternKernel,
                        "base_kernel_args" : {"nu" : 2.5}
                    }
                    vff.expmt_utils.run_experiment(seed, dataset, "SKI", args, logdirname, suffix="M52_{}".format(M),
                                                   **params)

==> anc/code/notebooks/contour-and-synth-gaussian.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "86943e48-306f-410a-acc2-5136822b26b1",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-08-20 15:44:37.819674: I tensorflow/core/platform/cpu_feature_guard.cc:193] This TensorFlow binary is optimized with oneAPI Deep Neural Network Library (oneDNN) to use the following CPU instructions in performance-critical operations:  AVX2 FMA\n",
      "To enable them in other operations, rebuild TensorFlow with the appropriate compiler flags.\n",
      "2023-08-20 15:44:38.380804: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libnvinfer.so.7'; dlerror: libnvinfer.so.7: cannot open shared object file: No such file or directory\n",
      "2023-08-20 15:44:38.380882: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libnvinfer_plugin.so.7'; dlerror: libnvinfer_plugin.so.7: cannot open shared object file: No such file or directory\n",
      "2023-08-20 15:44:38.380888: W tensorflow/compiler/tf2tensorrt/utils/py_utils.cc:38] TF-TRT Warning: Cannot dlopen some TensorRT libraries. If you would like to use Nvidia GPU with TensorRT, please make sure the missing libraries mentioned above are installed properly.\n",
      "2023-08-20 15:44:41.266789: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-08-20 15:44:41.290372: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libcudnn.so.8'; dlerror: libcudnn.so.8: cannot open shared object file: No such file or directory\n",
      "2023-08-20 15:44:41.290395: W tensorflow/core/common_runtime/gpu/gpu_device.cc:1934] Cannot dlopen some GPU libraries. Please make sure the missing libraries mentioned above are installed properly if you would like to use GPU. Follow the guide at https://www.tensorflow.org/install/gpu for how to download and setup the required libraries for your platform.\n",
      "Skipping registering GPU devices...\n"
     ]
    }
   ],
   "source": [
    "import lab\n",
    "import gpflow as gp\n",
    "import math\n",
    "import scipy.fft\n",
    "import numpy as np\n",
    "import time\n",
    "from matplotlib import pyplot as plt\n",
    "import seaborn\n",
    "import json\n",
    "\n",
    "import sys, importlib, pathlib\n",
    "sys.path.insert(0, str(pathlib.Path().resolve().parent))\n",
    "\n",
    "seaborn.set()\n",
    "seaborn.set_style('whitegrid') # use whitegrid for print-ready plots\n",
    "\n",
    "lab.default_dtype=np.float64\n",
    "\n",
    "import vff\n",
    "plt.rcParams.update({'figure.figsize' : (8, 6),\n",
    "                     # bigger labels for readability\n",
    "                    'font.size' : 22,\n",
    "                    'axes.labelsize' : 28,\n",
    "                    'xtick.labelsize' : 22,\n",
    "                    'ytick.labelsize' : 22,\n",
    "                     'axes.titlesize' : 28,\n",
    "                     # Latex-like fonts\n",
    "                     'text.usetex' : True,\n",
    "                     'font.family' : 'serif',\n",
    "                     'font.serif' : 'Computer Modern',\n",
    "                     'mathtext.fontset' : 'cm',\n",
    "                     'mathtext.rm' : 'Bitstream Vera Sans',\n",
    "                     'mathtext.it' : 'Bitstream Vera Sans:italic',\n",
    "                     'mathtext.bf' : 'Bitstream Ver Sans:bold',\n",
    "                      'lines.linewidth' : 3,\n",
    "                    })\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "cffd6f8d-3f3c-46ab-9002-335507ddc1b7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.5422330495741096 [1.25509317]\n"
     ]
    }
   ],
   "source": [
    "lab.set_random_seed(7)\n",
    "\n",
    "N = 1000\n",
    "#L = 1.\n",
    "# OR\n",
    "L = 0.5\n",
    "sigma_f = 0.1*lab.exp(lab.squeeze(lab.randn(1)))\n",
    "width = math.sqrt(N/2)/L\n",
    "#snr = 2*lab.exp(lab.randn(1))\n",
    "# OR\n",
    "#snr = lab.exp(lab.randn(1))\n",
    "# OR\n",
    "snr = 2*lab.exp(lab.randn(1))\n",
    "print(sigma_f, snr)"
   ]
  },
  {
   "cell_type": "raw",
   "id": "9cd809fd-7880-464a-8452-717243e67a58",
   "metadata": {},
   "source": [
    "# Contour plots - how to choose the parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "57bec902-7db9-407c-bac4-b06b3c51033a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "24aa878b441a4664aa7b94f016f412ee",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "27ffdd7d316c450d9e63c5f16e5145d2",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c47b94f766bc4463ad23eabadb0ed7d8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "98c8cb041b094fcf85c2be853fbf585d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b5a73fe13eb64eaeb2b3bba25e24f9ff",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "4b4bc09f599e42d3a9072161d6c12425",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "116e4e8611c145dda9d4c9e63a4d38f9",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0d66866cd816466a915c6320e6076919",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8aeafa8116344483b83fe59018f916c4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "912713a627004858bea329d950b7d4ef",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "379cc4aa012b491ba1d7a7063072eb28",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1f190d6bf0134069abd6270457cddf13",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e3fca0a585944734aca976fa2abb18a2",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "4431920633184ea1824829a2d490fd54",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "3c00a404ba0c4cf6a6579931ceccc644",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "565101dd5cd44f698afe3bd0d73d1007",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import tensorflow as tf\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "tf.config.run_functions_eagerly(True) \n",
    "lab.set_random_seed(7)\n",
    "\n",
    "N = 1000\n",
    "#L = 1.\n",
    "# OR\n",
    "L = 0.5\n",
    "sigma_f = 0.1*lab.exp(lab.squeeze(lab.randn(1)))\n",
    "width = math.sqrt(N/2)/L\n",
    "#snr = 2*lab.exp(lab.randn(1))\n",
    "# OR\n",
    "#snr = lab.exp(lab.randn(1))\n",
    "# OR\n",
    "snr = 8*lab.exp(lab.randn(1))\n",
    "#x = 6*width*lab.rand(N) -3*width\n",
    "x = lab.randn(N)*width\n",
    "gt_kernel = gp.kernels.SquaredExponential()\n",
    "gt_lik = gp.likelihoods.Gaussian()\n",
    "gt_kernel.variance.assign(sigma_f)\n",
    "gt_lik.variance.assign(lab.squeeze(gt_kernel.variance / snr))\n",
    "gt_kernel.lengthscales.assign(lab.squeeze(L))\n",
    "K = gt_kernel.K(lab.expand_dims(x, axis=-1), lab.expand_dims(x, axis=-1)) + gt_lik.variance * lab.eye(x.dtype, N)\n",
    "y = lab.squeeze(lab.mm(lab.chol(K), lab.randn(N, 1)), axis=-1)\n",
    "\n",
    "num_bw = 15\n",
    "num_bwx = 30\n",
    "bw_freq = np.linspace(0.4, 1.8, num_bw)\n",
    "eps_bw_x = np.linspace(0.1, 1.5, num_bwx)\n",
    "xx, yy = np.meshgrid(bw_freq, eps_bw_x)\n",
    "op = lab.zeros(np.float64, num_bw, num_bwx)\n",
    "for i in tqdm(range(num_bw)):\n",
    "    for j in tqdm(range(num_bwx)):\n",
    "        eps = eps_bw_x[j]/(6*width)\n",
    "        M = int(bw_freq[i]/(L*eps))\n",
    "        if M % 2 == 1:\n",
    "            M = M + 1\n",
    "        u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, M//2)]\n",
    "        )\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (lab.expand_dims(x, axis=-1), lab.expand_dims(y, axis=-1)),\n",
    "            kernel = gt_kernel,\n",
    "            noise_variance = gt_lik.variance,\n",
    "            inducing_variable = u,\n",
    "    )\n",
    "\n",
    "        op[i, j] = (vff.objectives.log_marginal_likelihood(y, lab.expand_dims(x, axis=-1), gt_kernel, gt_lik)/N \n",
    "                    - model.elbo()/N\n",
    "                   )\n",
    "        #op[i, j] = lab.to_numpy(bound)\n",
    "\n",
    "tf.config.run_functions_eagerly(False) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "b1120e36-187e-410d-b46c-4675de0c0f98",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f46e434c610>]"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cs = plt.contour(xx, yy, lab.t(op), levels=[1e-7, 3.16e-7, 1e-6, 3.16e-6, 1e-5, 3.16e-5, 1e-4, 3.16e-4, 1e-3, 3.16e-3, 1e-2, \n",
    "                                       3.16e-2, 1e-1, 3.16e-1, 1], \n",
    "                 colors='k')\n",
    "fmt = {}\n",
    "strs = [r'$10^{-7}$', r'$\\sqrt{10}10^{-7}$',\n",
    "       r'$10^{-6}$', r'$\\sqrt{10}10^{-6}$',\n",
    "       r'$10^{-5}$', r'$\\sqrt{10}10^{-5}$',\n",
    "       r'$10^{-4}$', r'$\\sqrt{10}10^{-4}$',\n",
    "       r'$10^{-3}$', r'$\\sqrt{10}10^{-3}$',\n",
    "       r'$10^{-2}$', r'$\\sqrt{10}10^{-2}$',\n",
    "       r'$10^{-1}$',  r'$\\sqrt{10}10^{-1}$',\n",
    "       r'$10^{0}$']\n",
    "for l, s in zip(cs.levels, strs):\n",
    "    fmt[l] = s\n",
    "\n",
    "# Label every other level using strings\n",
    "txt = plt.clabel(cs, cs.levels[::2], fmt=fmt)\n",
    "\n",
    "# enforce consistent rotation\n",
    "\n",
    "#for t in txt:\n",
    "#    t.set_rotation(270)\n",
    "    \n",
    "plt.xlabel(r'Normalised bandwidth ($\\lambda M \\varepsilon$)')\n",
    "plt.ylabel(r'Normalised $\\varepsilon$ ($\\varepsilon W_{x}$)')\n",
    "plt.plot(bw_freq, [0.95 for u in bw_freq], 'k--')\n",
    "#plt.savefig('../images/contour_gaussian_snr_{:.3f}_L_{:.3f}.png'.format(snr[0], L[0]), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "c8e209a2-f311-41d1-9d4f-7b3ed6918542",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "5e4e36c1747b4698959cbb33ac4bd5a5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c3aaf035c569463b8b1388c3a4a053cb",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0c516e3c04c74bf5bb8efc83dc0152bf",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "46a57a413fc44488b75eb9de1f2a4e22",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "86f04d39c0b44de6a7759107a71bdb79",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1ed9b1a2f9dd45abafbbea232e75fc45",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "170704e7d1924594addb5894dbf0e6c6",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "5c419e69f05a4119b8baf2511814ef00",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "06ff1a6373474acab66765910e1c373a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "fba15beba33b4f6d9b5a1bd67bbeff25",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1cac36328ef447b6b96587c9282700ee",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "60bad09297214e849bd9e95c6404a291",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "93aa1f8d011f4ffab20ee0612de0092f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b4d8f83f28e14e04bd38beee1d2d3be2",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "77152a97c2944b66b915c864e780ce09",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2c51fd8d95ee480a9072e63111b3c002",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/30 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "tf.config.run_functions_eagerly(True) \n",
    "gt_kernel2 = gp.kernels.Matern32()\n",
    "gt_kernel.variance.assign(sigma_f)\n",
    "gt_kernel.lengthscales.assign(lab.squeeze(L))\n",
    "K = gt_kernel2.K(lab.expand_dims(x, axis=-1), lab.expand_dims(x, axis=-1)) + gt_lik.variance * lab.eye(x.dtype, N)\n",
    "y = lab.squeeze(lab.mm(lab.chol(K), lab.randn(N, 1)), axis=-1)\n",
    "\n",
    "num_bw = 15\n",
    "num_bwx = 30\n",
    "bw_freq2 = np.linspace(1.0, 2.8, num_bw)\n",
    "eps_bw_x2 = np.linspace(0.1, 1.5, num_bwx)\n",
    "xx2, yy2 = np.meshgrid(bw_freq2, eps_bw_x2)\n",
    "op2 = lab.zeros(np.float64, num_bw, num_bwx)\n",
    "for i in tqdm(range(num_bw)):\n",
    "    for j in tqdm(range(num_bwx)):\n",
    "        eps = eps_bw_x2[j]/(6*width)\n",
    "        M = int(bw_freq2[i]/(L*eps))\n",
    "        if M % 2 == 1:\n",
    "            M = M + 1\n",
    "        u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, M//2)]\n",
    "        )\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (lab.expand_dims(x, axis=-1), lab.expand_dims(y, axis=-1)),\n",
    "            kernel = gt_kernel2,\n",
    "            noise_variance = gt_lik.variance,\n",
    "            inducing_variable = u,\n",
    "    )\n",
    "\n",
    "        op2[i, j] = (vff.objectives.log_marginal_likelihood(y, lab.expand_dims(x, axis=-1), gt_kernel2, gt_lik)/N \n",
    "                    - model.elbo()/N\n",
    "                   )\n",
    "        #op[i, j] = lab.to_numpy(bound)\n",
    "\n",
    "tf.config.run_functions_eagerly(False) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "206bed3e-de34-41bb-85f8-c88a7eb2079d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f46e4212be0>]"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "proto = [0.15, 0.175, 0.2, 0.225, 0.25, 0.275, 0.3, 0.325, 0.35, 0.375, 0.4, 0.425, 0.45, 0.475, 0.5]\n",
    "levels = [x**(4) for x in proto]\n",
    "\n",
    "cs = plt.contour(xx2, yy2, lab.t(op2), levels=levels, \n",
    "                 colors='k')\n",
    "fmt = {}\n",
    "strs = [r'${}^4$'.format(lev) for lev in proto]\n",
    "for l, s in zip(cs.levels, strs):\n",
    "    fmt[l] = s\n",
    "    \n",
    "\n",
    "\n",
    "# Label every other level using strings\n",
    "txt = plt.clabel(cs, cs.levels[::2], fmt=fmt)\n",
    "\n",
    "# enforce consistent rotation\n",
    "\n",
    "for t in txt:\n",
    "    t.set_rotation(270)\n",
    "    \n",
    "plt.xlabel(r'Normalised bandwidth ($\\lambda M \\varepsilon$)')\n",
    "plt.ylabel(r'Normalised $\\varepsilon$ ($\\varepsilon W_{x}$)')\n",
    "\n",
    "plt.plot(bw_freq2, [0.95 for u in bw_freq2], 'k--')\n",
    "#plt.savefig('../images/contour_gaussian_snr_{:.3f}_L_{:.3f}.png'.format(snr[0], L[0]), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "147aecf1-dc9e-46bf-bb69-f8815ea64ce5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1152x504 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1, 2, figsize=(16, 7), sharey=True)\n",
    "cs = axs[0].contour(xx, yy, lab.t(op), levels=[1e-9, 3.16e-9, 1e-8, 3.16e-8, 1e-7, 3.16e-7, 1e-6, 3.16e-6, 1e-5, 3.16e-5, 1e-4, 3.16e-4, 1e-3, 3.16e-3, 1e-2, \n",
    "                                       3.16e-2, 1e-1, 3.16e-1, 1], \n",
    "                 colors='k',)\n",
    "fmt = {}\n",
    "strs = [r'$10^{-9}$', r'$\\sqrt{10}10^{-9}$',\n",
    "    r'$10^{-8}$', r'$\\sqrt{10}10^{-8}$',\n",
    "    r'$10^{-7}$', r'$\\sqrt{10}10^{-7}$',\n",
    "       r'$10^{-6}$', r'$\\sqrt{10}10^{-6}$',\n",
    "       r'$10^{-5}$', r'$\\sqrt{10}10^{-5}$',\n",
    "       r'$10^{-4}$', r'$\\sqrt{10}10^{-4}$',\n",
    "       r'$10^{-3}$', r'$\\sqrt{10}10^{-3}$',\n",
    "       r'$10^{-2}$', r'$\\sqrt{10}10^{-2}$',\n",
    "       r'$10^{-1}$',  r'$\\sqrt{10}10^{-1}$',\n",
    "       r'$10^{0}$']\n",
    "for l, s in zip(cs.levels, strs):\n",
    "    fmt[l] = s\n",
    "\n",
    "# Label every other level using strings\n",
    "txt = axs[0].clabel(cs, cs.levels[::2], fmt=fmt, fontsize=20)\n",
    "\n",
    "# enforce consistent rotation\n",
    "\n",
    "for t in txt:\n",
    "    t.set_rotation(270)\n",
    "    \n",
    "#axs[0].set_xlabel(r'Normalised bandwidth ($\\lambda M \\varepsilon$)')\n",
    "axs[0].set_ylabel(r'Normalised $\\varepsilon$ ($\\varepsilon W_{x}$)')\n",
    "axs[0].plot(bw_freq, [0.95 for u in bw_freq], 'k--')\n",
    "axs[0].set_title(r\"Gaussian kernel\")\n",
    "\n",
    "\n",
    "proto = [0.1, 0.125, 0.15, 0.175, 0.2, 0.225, 0.25, 0.275, 0.3, 0.325, 0.35, 0.375, 0.4, 0.425, 0.45, 0.475, 0.5,\n",
    "        0.525, 0.55, 0.575, 0.6, 0.625, 0.65, 0.675, 0.7, 0.725, 0.75, 0.775, 0.8]\n",
    "levels = [x**(4) for x in proto]\n",
    "\n",
    "cs = plt.contour(xx2, yy2, lab.t(op2), levels=levels, \n",
    "                 colors='k')\n",
    "fmt = {}\n",
    "strs = [r'${}^4$'.format(lev) for lev in proto]\n",
    "for l, s in zip(cs.levels, strs):\n",
    "    fmt[l] = s\n",
    "    \n",
    "\n",
    "\n",
    "# Label every other level using strings\n",
    "txt = plt.clabel(cs, cs.levels[::2], fmt=fmt, fontsize=16)\n",
    "\n",
    "# enforce consistent rotation\n",
    "\n",
    "for t in txt:\n",
    "    t.set_rotation(270)\n",
    "    \n",
    "#axs[1].set_xlabel(r'Normalised bandwidth ($\\lambda M \\varepsilon$)')\n",
    "#axs[1].set_ylabel(r'Normalised $\\varepsilon$ ($\\varepsilon W_{x}$)')\n",
    "axs[1].plot(bw_freq2, [0.95 for u in bw_freq2], 'k--')\n",
    "axs[1].set_title(r\"Matérn-3/2 kernel\")\n",
    "\n",
    "fig.text(0.5, -0.03, r'Normalised bandwidth ($\\lambda M \\varepsilon$)', ha='center', fontsize=28)\n",
    "plt.tight_layout()\n",
    "plt.savefig(f\"../images/contour_combined_gaussian_data_snr_{snr[0]:.3f}_L_{L:.3f}.png\", bbox_inches=\"tight\")\n",
    "plt.savefig(f\"../images/contour_combined_gaussian_data_snr_{snr[0]:.3f}_L_{L:.3f}.svg\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5a5ed9ff-ba96-4db0-be85-cb972f946e42",
   "metadata": {},
   "source": [
    "# Experimental evaluation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "77be728d-19c5-428e-9266-8bc012ca7747",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "SGPR KM\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e69a7af3fb7742b9bfe2b9adc089365f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ca69ead9ea414626a6f096fbc7121f43",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=6.990e-02\t gap=1.404e-01\n",
      "M=100.0\t KL=4.513e-02\t gap=8.276e-02\n",
      "M=200.0\t KL=1.698e-02\t gap=3.246e-02\n",
      "M=300.0\t KL=5.187e-03\t gap=8.457e-03\n",
      "M=400.0\t KL=1.271e-03\t gap=1.579e-03\n",
      "M=500.0\t KL=3.280e-04\t gap=1.370e-04\n",
      "M=600.0\t KL=4.607e-05\t gap=-2.096e-04\n",
      "M=700.0\t KL=2.024e-05\t gap=-2.378e-04\n",
      "M=800.0\t KL=7.661e-06\t gap=-2.514e-04\n",
      "M=900.0\t KL=3.983e-06\t gap=-2.551e-04\n",
      "M=1000.0\t KL=1.909e-06\t gap=-2.572e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "cdf31da0ce264be5bf928cd6e3c08811",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=7.005e-02\t gap=1.366e-01\n",
      "M=100.0\t KL=4.597e-02\t gap=8.176e-02\n",
      "M=200.0\t KL=1.925e-02\t gap=3.506e-02\n",
      "M=300.0\t KL=5.242e-03\t gap=8.467e-03\n",
      "M=400.0\t KL=1.943e-03\t gap=2.533e-03\n",
      "M=500.0\t KL=2.725e-04\t gap=6.171e-05\n",
      "M=600.0\t KL=7.248e-05\t gap=-1.789e-04\n",
      "M=700.0\t KL=1.096e-05\t gap=-2.480e-04\n",
      "M=800.0\t KL=7.054e-06\t gap=-2.520e-04\n",
      "M=900.0\t KL=2.584e-06\t gap=-2.566e-04\n",
      "M=1000.0\t KL=9.254e-07\t gap=-2.582e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "64637d1e2d3247eeb8b72843cf6b4934",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=7.791e-02\t gap=1.534e-01\n",
      "M=100.0\t KL=4.634e-02\t gap=8.394e-02\n",
      "M=200.0\t KL=1.845e-02\t gap=3.339e-02\n",
      "M=300.0\t KL=5.142e-03\t gap=8.818e-03\n",
      "M=400.0\t KL=1.192e-03\t gap=1.473e-03\n",
      "M=500.0\t KL=2.865e-04\t gap=9.086e-05\n",
      "M=600.0\t KL=5.568e-05\t gap=-1.998e-04\n",
      "M=700.0\t KL=2.569e-05\t gap=-2.325e-04\n",
      "M=800.0\t KL=1.409e-06\t gap=-2.577e-04\n",
      "M=900.0\t KL=2.421e-06\t gap=-2.567e-04\n",
      "M=1000.0\t KL=2.731e-06\t gap=-2.564e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e5c23e65bec64dd8a25fc9bcb3f6637f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=7.668e-02\t gap=1.441e-01\n",
      "M=100.0\t KL=4.611e-02\t gap=8.257e-02\n",
      "M=200.0\t KL=1.622e-02\t gap=3.131e-02\n",
      "M=300.0\t KL=6.089e-03\t gap=1.005e-02\n",
      "M=400.0\t KL=1.142e-03\t gap=1.378e-03\n",
      "M=500.0\t KL=4.613e-04\t gap=3.015e-04\n",
      "M=600.0\t KL=7.598e-05\t gap=-1.781e-04\n",
      "M=700.0\t KL=2.547e-05\t gap=-2.327e-04\n",
      "M=800.0\t KL=1.061e-05\t gap=-2.483e-04\n",
      "M=900.0\t KL=3.360e-06\t gap=-2.558e-04\n",
      "M=1000.0\t KL=6.240e-06\t gap=-2.528e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e039b81a5d07437582bc7a5c78912578",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=7.303e-02\t gap=1.422e-01\n",
      "M=100.0\t KL=4.371e-02\t gap=7.978e-02\n",
      "M=200.0\t KL=1.842e-02\t gap=3.381e-02\n",
      "M=300.0\t KL=5.942e-03\t gap=9.473e-03\n",
      "M=400.0\t KL=2.354e-03\t gap=3.079e-03\n",
      "M=500.0\t KL=3.943e-04\t gap=2.229e-04\n",
      "M=600.0\t KL=4.734e-05\t gap=-2.091e-04\n",
      "M=700.0\t KL=1.043e-05\t gap=-2.484e-04\n",
      "M=800.0\t KL=6.892e-06\t gap=-2.522e-04\n",
      "M=900.0\t KL=3.918e-06\t gap=-2.552e-04\n",
      "M=1000.0\t KL=9.348e-07\t gap=-2.582e-04\n",
      "--------------------------------\n",
      "SGPR\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c65099502d1643b4885b1f03a1f8cb37",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2cb54af359b84908a65776381ff85f6b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=1.646e-02\t gap=1.810e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.182e-02\t gap=1.444e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.244e-02\t gap=5.191e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=9.039e-03\t gap=2.055e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0d95de596b5a416594c47de20da44c46",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=1.646e-02\t gap=1.810e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.182e-02\t gap=1.444e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.244e-02\t gap=5.191e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=9.039e-03\t gap=2.055e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "dece7b4736d74fed942465801473f4a0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=1.646e-02\t gap=1.810e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.182e-02\t gap=1.444e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.244e-02\t gap=5.191e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=9.039e-03\t gap=2.055e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7eba014f3192497d86eac2a760806dfa",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=1.646e-02\t gap=1.810e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.182e-02\t gap=1.444e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.244e-02\t gap=5.191e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=9.039e-03\t gap=2.055e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0f17891a3691443697a04fe8234a21fd",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=1.646e-02\t gap=1.810e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.182e-02\t gap=1.444e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.244e-02\t gap=5.191e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=9.039e-03\t gap=2.055e-02\n",
      "--------------------------------\n",
      "IFF\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0cf64491313b45ba91f1a6359ba74d06",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "56c06f67d8274ed4b1f01f232ab9fc41",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=1.748e-02\t gap=1.855e-01\n",
      "M=100\t KL=2.571e-02\t gap=1.337e-01\n",
      "M=200\t KL=1.824e-02\t gap=4.335e-02\n",
      "M=300\t KL=5.436e-03\t gap=1.000e-02\n",
      "M=400\t KL=8.396e-04\t gap=9.211e-04\n",
      "M=500\t KL=1.424e-04\t gap=-9.656e-05\n",
      "M=600\t KL=7.689e-06\t gap=-2.513e-04\n",
      "M=700\t KL=2.722e-07\t gap=-2.589e-04\n",
      "M=800\t KL=4.766e-09\t gap=-2.591e-04\n",
      "M=900\t KL=5.353e-11\t gap=-2.591e-04\n",
      "M=1000\t KL=4.792e-13\t gap=-2.591e-04\n",
      "M=1500\t KL=1.514e-13\t gap=-2.591e-04\n",
      "M=3000\t KL=2.089e-13\t gap=-2.591e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ffe91c273a4a43059208a56b1de0b011",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=1.748e-02\t gap=1.855e-01\n",
      "M=100\t KL=2.571e-02\t gap=1.337e-01\n",
      "M=200\t KL=1.824e-02\t gap=4.335e-02\n",
      "M=300\t KL=5.436e-03\t gap=1.000e-02\n",
      "M=400\t KL=8.396e-04\t gap=9.211e-04\n",
      "M=500\t KL=1.424e-04\t gap=-9.656e-05\n",
      "M=600\t KL=7.689e-06\t gap=-2.513e-04\n",
      "M=700\t KL=2.722e-07\t gap=-2.589e-04\n",
      "M=800\t KL=4.766e-09\t gap=-2.591e-04\n",
      "M=900\t KL=5.353e-11\t gap=-2.591e-04\n",
      "M=1000\t KL=4.792e-13\t gap=-2.591e-04\n",
      "M=1500\t KL=2.531e-14\t gap=-2.591e-04\n",
      "M=3000\t KL=1.625e-13\t gap=-2.591e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "5d14205acf4745a3b033920ee9468f42",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=1.748e-02\t gap=1.855e-01\n",
      "M=100\t KL=2.571e-02\t gap=1.337e-01\n",
      "M=200\t KL=1.824e-02\t gap=4.335e-02\n",
      "M=300\t KL=5.436e-03\t gap=1.000e-02\n",
      "M=400\t KL=8.396e-04\t gap=9.211e-04\n",
      "M=500\t KL=1.424e-04\t gap=-9.656e-05\n",
      "M=600\t KL=7.689e-06\t gap=-2.513e-04\n",
      "M=700\t KL=2.722e-07\t gap=-2.589e-04\n",
      "M=800\t KL=4.766e-09\t gap=-2.591e-04\n",
      "M=900\t KL=5.353e-11\t gap=-2.591e-04\n",
      "M=1000\t KL=4.792e-13\t gap=-2.591e-04\n",
      "M=1500\t KL=9.548e-14\t gap=-2.591e-04\n",
      "M=3000\t KL=1.688e-13\t gap=-2.591e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ab4166803b09447faa675192e5a8dbfe",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=1.748e-02\t gap=1.855e-01\n",
      "M=100\t KL=2.571e-02\t gap=1.337e-01\n",
      "M=200\t KL=1.824e-02\t gap=4.335e-02\n",
      "M=300\t KL=5.436e-03\t gap=1.000e-02\n",
      "M=400\t KL=8.396e-04\t gap=9.211e-04\n",
      "M=500\t KL=1.424e-04\t gap=-9.656e-05\n",
      "M=600\t KL=7.689e-06\t gap=-2.513e-04\n",
      "M=700\t KL=2.722e-07\t gap=-2.589e-04\n",
      "M=800\t KL=4.766e-09\t gap=-2.591e-04\n",
      "M=900\t KL=5.353e-11\t gap=-2.591e-04\n",
      "M=1000\t KL=4.792e-13\t gap=-2.591e-04\n",
      "M=1500\t KL=-1.377e-14\t gap=-2.591e-04\n",
      "M=3000\t KL=1.315e-13\t gap=-2.591e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "cd7722375dea42cab8dbd68a50adfa36",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=1.748e-02\t gap=1.855e-01\n",
      "M=100\t KL=2.571e-02\t gap=1.337e-01\n",
      "M=200\t KL=1.824e-02\t gap=4.335e-02\n",
      "M=300\t KL=5.436e-03\t gap=1.000e-02\n",
      "M=400\t KL=8.396e-04\t gap=9.211e-04\n",
      "M=500\t KL=1.424e-04\t gap=-9.656e-05\n",
      "M=600\t KL=7.689e-06\t gap=-2.513e-04\n",
      "M=700\t KL=2.722e-07\t gap=-2.589e-04\n",
      "M=800\t KL=4.766e-09\t gap=-2.591e-04\n",
      "M=900\t KL=5.353e-11\t gap=-2.591e-04\n",
      "M=1000\t KL=4.792e-13\t gap=-2.591e-04\n",
      "M=1500\t KL=1.050e-13\t gap=-2.591e-04\n",
      "M=3000\t KL=2.487e-13\t gap=-2.591e-04\n",
      "--------------------------------\n",
      "VFF\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b3214519ec1f402cb25758b14ea49ad8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "80802f488dc24e5381ef653b8ccca211",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.740e-02\t gap=1.903e-01\n",
      "M=51\t KL=4.404e-02\t gap=1.233e-01\n",
      "M=101\t KL=2.614e-02\t gap=4.308e-02\n",
      "M=151\t KL=1.078e-02\t gap=1.493e-02\n",
      "M=201\t KL=4.626e-03\t gap=5.912e-03\n",
      "M=251\t KL=2.858e-03\t gap=3.575e-03\n",
      "M=301\t KL=2.038e-03\t gap=2.609e-03\n",
      "M=351\t KL=1.644e-03\t gap=2.188e-03\n",
      "M=401\t KL=1.440e-03\t gap=1.985e-03\n",
      "M=451\t KL=1.317e-03\t gap=1.867e-03\n",
      "M=501\t KL=1.244e-03\t gap=1.799e-03\n",
      "M=751\t KL=1.149e-03\t gap=1.711e-03\n",
      "M=1501\t KL=1.126e-03\t gap=1.690e-03\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "525e8fc6381245b89fa2e51235f05ca4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.740e-02\t gap=1.903e-01\n",
      "M=51\t KL=4.404e-02\t gap=1.233e-01\n",
      "M=101\t KL=2.614e-02\t gap=4.308e-02\n",
      "M=151\t KL=1.078e-02\t gap=1.493e-02\n",
      "M=201\t KL=4.626e-03\t gap=5.912e-03\n",
      "M=251\t KL=2.858e-03\t gap=3.575e-03\n",
      "M=301\t KL=2.038e-03\t gap=2.609e-03\n",
      "M=351\t KL=1.644e-03\t gap=2.188e-03\n",
      "M=401\t KL=1.440e-03\t gap=1.985e-03\n",
      "M=451\t KL=1.317e-03\t gap=1.867e-03\n",
      "M=501\t KL=1.244e-03\t gap=1.799e-03\n",
      "M=751\t KL=1.149e-03\t gap=1.711e-03\n",
      "M=1501\t KL=1.126e-03\t gap=1.690e-03\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d8b36d4cd6074736bb4276d682f9e63d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.740e-02\t gap=1.903e-01\n",
      "M=51\t KL=4.404e-02\t gap=1.233e-01\n",
      "M=101\t KL=2.614e-02\t gap=4.308e-02\n",
      "M=151\t KL=1.078e-02\t gap=1.493e-02\n",
      "M=201\t KL=4.626e-03\t gap=5.912e-03\n",
      "M=251\t KL=2.858e-03\t gap=3.575e-03\n",
      "M=301\t KL=2.038e-03\t gap=2.609e-03\n",
      "M=351\t KL=1.644e-03\t gap=2.188e-03\n",
      "M=401\t KL=1.440e-03\t gap=1.985e-03\n",
      "M=451\t KL=1.317e-03\t gap=1.867e-03\n",
      "M=501\t KL=1.244e-03\t gap=1.799e-03\n",
      "M=751\t KL=1.149e-03\t gap=1.711e-03\n",
      "M=1501\t KL=1.126e-03\t gap=1.690e-03\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "035e9c4d7dce47768fad54617bee68f1",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.740e-02\t gap=1.903e-01\n",
      "M=51\t KL=4.404e-02\t gap=1.233e-01\n",
      "M=101\t KL=2.614e-02\t gap=4.308e-02\n",
      "M=151\t KL=1.078e-02\t gap=1.493e-02\n",
      "M=201\t KL=4.626e-03\t gap=5.912e-03\n",
      "M=251\t KL=2.858e-03\t gap=3.575e-03\n",
      "M=301\t KL=2.038e-03\t gap=2.609e-03\n",
      "M=351\t KL=1.644e-03\t gap=2.188e-03\n",
      "M=401\t KL=1.440e-03\t gap=1.985e-03\n",
      "M=451\t KL=1.317e-03\t gap=1.867e-03\n",
      "M=501\t KL=1.244e-03\t gap=1.799e-03\n",
      "M=751\t KL=1.149e-03\t gap=1.711e-03\n",
      "M=1501\t KL=1.126e-03\t gap=1.690e-03\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6992657dc5e34c62b40b2edfe409531a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.740e-02\t gap=1.903e-01\n",
      "M=51\t KL=4.404e-02\t gap=1.233e-01\n",
      "M=101\t KL=2.614e-02\t gap=4.308e-02\n",
      "M=151\t KL=1.078e-02\t gap=1.493e-02\n",
      "M=201\t KL=4.626e-03\t gap=5.912e-03\n",
      "M=251\t KL=2.858e-03\t gap=3.575e-03\n",
      "M=301\t KL=2.038e-03\t gap=2.609e-03\n",
      "M=351\t KL=1.644e-03\t gap=2.188e-03\n",
      "M=401\t KL=1.440e-03\t gap=1.985e-03\n",
      "M=451\t KL=1.317e-03\t gap=1.867e-03\n",
      "M=501\t KL=1.244e-03\t gap=1.799e-03\n",
      "M=751\t KL=1.149e-03\t gap=1.711e-03\n",
      "M=1501\t KL=1.126e-03\t gap=1.690e-03\n"
     ]
    }
   ],
   "source": [
    "import tensorflow as tf\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "seed = 7\n",
    "lab.set_random_seed(seed)\n",
    "\n",
    "# First make the data\n",
    "N = 10000\n",
    "L = lab.ones(1)\n",
    "D = 1\n",
    "width = math.sqrt(N/2)/(L)\n",
    "sigma_f = 1.\n",
    "snr = 0.774 # some arbitrary numeber\n",
    "x = 6*width*lab.rand(N, D) -3*width\n",
    "gt_kernel = gp.kernels.SquaredExponential(lengthscales=lab.concat(*[L for d in range(D)]))\n",
    "gt_lik = gp.likelihoods.Gaussian()\n",
    "gt_kernel.variance.assign(sigma_f)\n",
    "gt_lik.variance.assign(lab.squeeze(gt_kernel.variance / snr))\n",
    "K = gt_kernel.K(x,x) + gt_lik.variance * lab.eye(x.dtype, N)\n",
    "y = lab.squeeze(lab.mm(lab.chol(K), lab.randn(N, 1)), axis=-1)\n",
    "best_lml = vff.objectives.log_marginal_likelihood(y, x, gt_kernel, gt_lik)/N\n",
    "\n",
    "#KK = 0 # number of trials\n",
    "\n",
    "sgpr_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "sgpr_opt_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "iff_eff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "iff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "vff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "\n",
    "# Do SGPR\n",
    "print('--------------------------------')\n",
    "print('SGPR KM')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    \n",
    "    Ms = [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000,]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "            \n",
    "        wc = time.perf_counter()\n",
    "        z, _ = scipy.cluster.vq.kmeans(x, M)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = z,\n",
    "        )\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "        \n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, model.data[0], model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M**(1/D), lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "\n",
    "        times = times + [wc]\n",
    "    sgpr_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    sgpr_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    sgpr_all['t'] += [times]\n",
    "fpath ='./redux_km_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(sgpr_all, fp, indent=4)\n",
    "    \n",
    "# Do SGPR\n",
    "print('--------------------------------')\n",
    "print('SGPR')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    \n",
    "    Ms = [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "            \n",
    "        wc = time.perf_counter()\n",
    "        initialiser = vff.initialise.ConditionalVariance(seed=seed)\n",
    "        z, _ = initialiser(lab.to_numpy(x), M, loc_kernel)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = z,\n",
    "        )\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        vff.initialise.minimise_reinit(optim, model, initialiser)\n",
    "        wc = time.perf_counter() - wc\n",
    "        \n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, model.data[0], model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M**(1/D), lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "\n",
    "        times = times + [wc]\n",
    "    sgpr_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    sgpr_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    sgpr_all['t'] += [times]\n",
    "fpath ='./redux_cv_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(sgpr_all, fp, indent=4)\n",
    "    \n",
    "    \n",
    "\n",
    "print('--------------------------------')\n",
    "print('IFF')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    # Now, our method\n",
    "    iff_Ms = [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000, 1500, 3000]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "\n",
    "        eps = .95/(6*width)\n",
    "        \n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter()\n",
    "        u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, M//2)]\n",
    "        )\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    iff_eff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    iff_eff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    iff_eff_all['t'] += [times]\n",
    "fpath ='./redux_iff_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(iff_eff_all, fp, indent=4)\n",
    "    \n",
    "print('--------------------------------')\n",
    "print('VFF')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    iff_Ms = [25, 51, 101, 151, 201, 251, 301, 351, 401, 451, 501, 751, 1501]\n",
    "\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        a = x.min()-0.05\n",
    "        b = x.max()+0.05\n",
    "        loc_kernel = gp.kernels.Matern52(.2)\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter() \n",
    "        u = vff.inducing_variables.VariationalFourierFeature1D(a, b, M)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc      \n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    vff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    vff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    vff_all['t'] += [times]\n",
    "fpath ='./redux_vff_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(vff_all, fp, indent=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "8bb77a32-7031-4a06-b18e-fcf6be79480e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-08-12 18:54:35.989630: I tensorflow/core/platform/cpu_feature_guard.cc:193] This TensorFlow binary is optimized with oneAPI Deep Neural Network Library (oneDNN) to use the following CPU instructions in performance-critical operations:  AVX2 FMA\n",
      "To enable them in other operations, rebuild TensorFlow with the appropriate compiler flags.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "SGPR KM\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0ad50ac72601447c8bda11ab4b51e077",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "SGPR\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ec7969858dbc448a8f708fa659ae1eab",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "IFF\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "579cd78bb30742c3a6b47e2a515cca99",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "IFF naive\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "245f1f39e6154ef9b6c383c09ac15bfb",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "VFF naive\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7ca822c122664382b3c4becdc83731e4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "30b82770f1034969b7671e2d3c6c2288",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARNING:tensorflow:From /var/home/tmc49/.fourier-venv/lib/python3.8/site-packages/tensorflow/python/autograph/pyct/static_analysis/liveness.py:83: Analyzer.lamba_check (from tensorflow.python.autograph.pyct.static_analysis.liveness) is deprecated and will be removed after 2023-09-23.\n",
      "Instructions for updating:\n",
      "Lambda fuctions will be no more assumed to be used in the statement where they are used, or at least in the same block. https://github.com/tensorflow/tensorflow/issues/56089\n",
      "M=5\t KL=7.977e-02\t gap=1.495e-01\n",
      "M=11\t KL=3.538e-02\t gap=5.201e-02\n",
      "M=13\t KL=2.669e-02\t gap=4.240e-02\n",
      "M=15\t KL=2.113e-02\t gap=3.705e-02\n",
      "M=17\t KL=1.756e-02\t gap=3.405e-02\n",
      "M=19\t KL=1.462e-02\t gap=3.188e-02\n",
      "M=21\t KL=1.238e-02\t gap=3.041e-02\n",
      "M=23\t KL=1.066e-02\t gap=2.936e-02\n",
      "M=25\t KL=9.475e-03\t gap=2.868e-02\n",
      "M=27\t KL=8.554e-03\t gap=2.819e-02\n",
      "M=29\t KL=7.830e-03\t gap=2.782e-02\n",
      "M=31\t KL=7.281e-03\t gap=2.755e-02\n",
      "M=33\t KL=6.825e-03\t gap=2.732e-02\n",
      "M=35\t KL=6.518e-03\t gap=2.718e-02\n",
      "M=37\t KL=6.289e-03\t gap=2.707e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a2af32aa22c040b4acf87c6e470d95ee",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.977e-02\t gap=1.495e-01\n",
      "M=11\t KL=3.538e-02\t gap=5.201e-02\n",
      "M=13\t KL=2.669e-02\t gap=4.240e-02\n",
      "M=15\t KL=2.113e-02\t gap=3.705e-02\n",
      "M=17\t KL=1.756e-02\t gap=3.405e-02\n",
      "M=19\t KL=1.462e-02\t gap=3.188e-02\n",
      "M=21\t KL=1.238e-02\t gap=3.041e-02\n",
      "M=23\t KL=1.066e-02\t gap=2.936e-02\n",
      "M=25\t KL=9.475e-03\t gap=2.868e-02\n",
      "M=27\t KL=8.554e-03\t gap=2.819e-02\n",
      "M=29\t KL=7.830e-03\t gap=2.782e-02\n",
      "M=31\t KL=7.281e-03\t gap=2.755e-02\n",
      "M=33\t KL=6.825e-03\t gap=2.732e-02\n",
      "M=35\t KL=6.518e-03\t gap=2.718e-02\n",
      "M=37\t KL=6.289e-03\t gap=2.707e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ade1b4e1ea514837a14e239bffb54b16",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.977e-02\t gap=1.495e-01\n",
      "M=11\t KL=3.538e-02\t gap=5.201e-02\n",
      "M=13\t KL=2.669e-02\t gap=4.240e-02\n",
      "M=15\t KL=2.113e-02\t gap=3.705e-02\n",
      "M=17\t KL=1.756e-02\t gap=3.405e-02\n",
      "M=19\t KL=1.462e-02\t gap=3.188e-02\n",
      "M=21\t KL=1.238e-02\t gap=3.041e-02\n",
      "M=23\t KL=1.066e-02\t gap=2.936e-02\n",
      "M=25\t KL=9.475e-03\t gap=2.868e-02\n",
      "M=27\t KL=8.554e-03\t gap=2.819e-02\n",
      "M=29\t KL=7.830e-03\t gap=2.782e-02\n",
      "M=31\t KL=7.281e-03\t gap=2.755e-02\n",
      "M=33\t KL=6.825e-03\t gap=2.732e-02\n",
      "M=35\t KL=6.518e-03\t gap=2.718e-02\n",
      "M=37\t KL=6.289e-03\t gap=2.707e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "660358d89882432ab415a77449531581",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.977e-02\t gap=1.495e-01\n",
      "M=11\t KL=3.538e-02\t gap=5.201e-02\n",
      "M=13\t KL=2.669e-02\t gap=4.240e-02\n",
      "M=15\t KL=2.113e-02\t gap=3.705e-02\n",
      "M=17\t KL=1.756e-02\t gap=3.405e-02\n",
      "M=19\t KL=1.462e-02\t gap=3.188e-02\n",
      "M=21\t KL=1.238e-02\t gap=3.041e-02\n",
      "M=23\t KL=1.066e-02\t gap=2.936e-02\n",
      "M=25\t KL=9.475e-03\t gap=2.868e-02\n",
      "M=27\t KL=8.554e-03\t gap=2.819e-02\n",
      "M=29\t KL=7.830e-03\t gap=2.782e-02\n",
      "M=31\t KL=7.281e-03\t gap=2.755e-02\n",
      "M=33\t KL=6.825e-03\t gap=2.732e-02\n",
      "M=35\t KL=6.518e-03\t gap=2.718e-02\n",
      "M=37\t KL=6.289e-03\t gap=2.707e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "4a83364319c7434099586fd4121de2ff",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.977e-02\t gap=1.495e-01\n",
      "M=11\t KL=3.538e-02\t gap=5.201e-02\n",
      "M=13\t KL=2.669e-02\t gap=4.240e-02\n",
      "M=15\t KL=2.113e-02\t gap=3.705e-02\n",
      "M=17\t KL=1.756e-02\t gap=3.405e-02\n",
      "M=19\t KL=1.462e-02\t gap=3.188e-02\n",
      "M=21\t KL=1.238e-02\t gap=3.041e-02\n",
      "M=23\t KL=1.066e-02\t gap=2.936e-02\n",
      "M=25\t KL=9.475e-03\t gap=2.868e-02\n",
      "M=27\t KL=8.554e-03\t gap=2.819e-02\n",
      "M=29\t KL=7.830e-03\t gap=2.782e-02\n",
      "M=31\t KL=7.281e-03\t gap=2.755e-02\n",
      "M=33\t KL=6.825e-03\t gap=2.732e-02\n",
      "M=35\t KL=6.518e-03\t gap=2.718e-02\n",
      "M=37\t KL=6.289e-03\t gap=2.707e-02\n",
      "--------------------------------\n",
      "VFF\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "409892ade9a34245a814d2f3e750a67c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "747ada7b00da4969854248c4122b8c3b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.988e-02\t gap=1.528e-01\n",
      "M=11\t KL=3.905e-02\t gap=5.579e-02\n",
      "M=13\t KL=2.931e-02\t gap=4.460e-02\n",
      "M=15\t KL=2.259e-02\t gap=3.808e-02\n",
      "M=17\t KL=1.892e-02\t gap=3.488e-02\n",
      "M=19\t KL=1.562e-02\t gap=3.241e-02\n",
      "M=21\t KL=1.320e-02\t gap=3.080e-02\n",
      "M=23\t KL=1.135e-02\t gap=2.966e-02\n",
      "M=25\t KL=9.998e-03\t gap=2.889e-02\n",
      "M=27\t KL=8.882e-03\t gap=2.831e-02\n",
      "M=29\t KL=8.079e-03\t gap=2.791e-02\n",
      "M=31\t KL=7.493e-03\t gap=2.762e-02\n",
      "M=33\t KL=6.964e-03\t gap=2.737e-02\n",
      "M=35\t KL=6.610e-03\t gap=2.721e-02\n",
      "M=37\t KL=6.360e-03\t gap=2.709e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "876ffa328e484b338c578e38d5e87273",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.988e-02\t gap=1.528e-01\n",
      "M=11\t KL=3.905e-02\t gap=5.579e-02\n",
      "M=13\t KL=2.931e-02\t gap=4.460e-02\n",
      "M=15\t KL=2.259e-02\t gap=3.808e-02\n",
      "M=17\t KL=1.892e-02\t gap=3.488e-02\n",
      "M=19\t KL=1.562e-02\t gap=3.241e-02\n",
      "M=21\t KL=1.320e-02\t gap=3.080e-02\n",
      "M=23\t KL=1.135e-02\t gap=2.966e-02\n",
      "M=25\t KL=9.998e-03\t gap=2.889e-02\n",
      "M=27\t KL=8.882e-03\t gap=2.831e-02\n",
      "M=29\t KL=8.079e-03\t gap=2.791e-02\n",
      "M=31\t KL=7.493e-03\t gap=2.762e-02\n",
      "M=33\t KL=6.964e-03\t gap=2.737e-02\n",
      "M=35\t KL=6.610e-03\t gap=2.721e-02\n",
      "M=37\t KL=6.360e-03\t gap=2.709e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f439c52c61ab4fa3abd216834e7517a5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.988e-02\t gap=1.528e-01\n",
      "M=11\t KL=3.905e-02\t gap=5.579e-02\n",
      "M=13\t KL=2.931e-02\t gap=4.460e-02\n",
      "M=15\t KL=2.259e-02\t gap=3.808e-02\n",
      "M=17\t KL=1.892e-02\t gap=3.488e-02\n",
      "M=19\t KL=1.562e-02\t gap=3.241e-02\n",
      "M=21\t KL=1.320e-02\t gap=3.080e-02\n",
      "M=23\t KL=1.135e-02\t gap=2.966e-02\n",
      "M=25\t KL=9.998e-03\t gap=2.889e-02\n",
      "M=27\t KL=8.882e-03\t gap=2.831e-02\n",
      "M=29\t KL=8.079e-03\t gap=2.791e-02\n",
      "M=31\t KL=7.493e-03\t gap=2.762e-02\n",
      "M=33\t KL=6.964e-03\t gap=2.737e-02\n",
      "M=35\t KL=6.610e-03\t gap=2.721e-02\n",
      "M=37\t KL=6.360e-03\t gap=2.709e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6fd9cff904ff402eb0c9630648093beb",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.988e-02\t gap=1.528e-01\n",
      "M=11\t KL=3.905e-02\t gap=5.579e-02\n",
      "M=13\t KL=2.931e-02\t gap=4.460e-02\n",
      "M=15\t KL=2.259e-02\t gap=3.808e-02\n",
      "M=17\t KL=1.892e-02\t gap=3.488e-02\n",
      "M=19\t KL=1.562e-02\t gap=3.241e-02\n",
      "M=21\t KL=1.320e-02\t gap=3.080e-02\n",
      "M=23\t KL=1.135e-02\t gap=2.966e-02\n",
      "M=25\t KL=9.998e-03\t gap=2.889e-02\n",
      "M=27\t KL=8.882e-03\t gap=2.831e-02\n",
      "M=29\t KL=8.079e-03\t gap=2.791e-02\n",
      "M=31\t KL=7.493e-03\t gap=2.762e-02\n",
      "M=33\t KL=6.964e-03\t gap=2.737e-02\n",
      "M=35\t KL=6.610e-03\t gap=2.721e-02\n",
      "M=37\t KL=6.360e-03\t gap=2.709e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "fec5d732aed446bba12195fd6a7d3dfa",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/15 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=7.988e-02\t gap=1.528e-01\n",
      "M=11\t KL=3.905e-02\t gap=5.579e-02\n",
      "M=13\t KL=2.931e-02\t gap=4.460e-02\n",
      "M=15\t KL=2.259e-02\t gap=3.808e-02\n",
      "M=17\t KL=1.892e-02\t gap=3.488e-02\n",
      "M=19\t KL=1.562e-02\t gap=3.241e-02\n",
      "M=21\t KL=1.320e-02\t gap=3.080e-02\n",
      "M=23\t KL=1.135e-02\t gap=2.966e-02\n",
      "M=25\t KL=9.998e-03\t gap=2.889e-02\n",
      "M=27\t KL=8.882e-03\t gap=2.831e-02\n",
      "M=29\t KL=8.079e-03\t gap=2.791e-02\n",
      "M=31\t KL=7.493e-03\t gap=2.762e-02\n",
      "M=33\t KL=6.964e-03\t gap=2.737e-02\n",
      "M=35\t KL=6.610e-03\t gap=2.721e-02\n",
      "M=37\t KL=6.360e-03\t gap=2.709e-02\n"
     ]
    }
   ],
   "source": [
    "import tensorflow as tf\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "seed = 7\n",
    "lab.set_random_seed(seed)\n",
    "\n",
    "# First make the data\n",
    "N = 10000\n",
    "L = lab.ones(1)\n",
    "D = 2\n",
    "width = 5/(L)\n",
    "sigma_f = 1.\n",
    "snr = 0.774 # some arbitrary numeber\n",
    "x = 6*width*lab.rand(N, D) -3*width\n",
    "gt_kernel = gp.kernels.SquaredExponential(lengthscales=lab.concat(*[L for d in range(D)]))\n",
    "gt_lik = gp.likelihoods.Gaussian()\n",
    "gt_kernel.variance.assign(sigma_f)\n",
    "gt_lik.variance.assign(lab.squeeze(gt_kernel.variance / snr))\n",
    "K = gt_kernel.K(x,x) + gt_lik.variance * lab.eye(x.dtype, N)\n",
    "y = lab.squeeze(lab.mm(lab.chol(K), lab.randn(N, 1)), axis=-1)\n",
    "best_lml = vff.objectives.log_marginal_likelihood(y, x, gt_kernel, gt_lik)/N\n",
    "\n",
    "#KK = 0 # number of trials\n",
    "\n",
    "sgpr_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "sgpr_opt_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "iff_eff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "iff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "vff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "\n",
    "\n",
    "# Do SGPR\n",
    "print('--------------------------------')\n",
    "print('SGPR KM')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(0)):\n",
    "    \n",
    "    Ms_ = [10, 20, 24, 28, 32, 36, 40, 44, 48, 52]\n",
    "    Ms = [int(M**D) for M in Ms_]\n",
    "    \n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "            \n",
    "        wc = time.perf_counter()\n",
    "        z, _ = scipy.cluster.vq.kmeans(x, M)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = z,\n",
    "        )\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "        \n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, model.data[0], model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M**(1/D), lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "\n",
    "        times = times + [wc]\n",
    "    sgpr_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    sgpr_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    sgpr_all['t'] += [times]\n",
    "fpath ='./redux_km_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "#with open(results_filename, \"w\") as fp:\n",
    "#    json.dump(sgpr_all, fp, indent=4)\n",
    "\n",
    "# Do SGPR\n",
    "print('--------------------------------')\n",
    "print('SGPR')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(0)):\n",
    "    \n",
    "    Ms_ = [10, 20, 24, 28, 32, 36, 40, 44, 48, 52]\n",
    "    Ms = [int(M**D) for M in Ms_]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "            \n",
    "        wc = time.perf_counter()\n",
    "        initialiser = vff.initialise.ConditionalVariance(seed=seed)\n",
    "        z, _ = initialiser(lab.to_numpy(x), M, loc_kernel)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = z,\n",
    "        )\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        vff.initialise.minimise_reinit(optim, model, initialiser)\n",
    "        wc = time.perf_counter() - wc\n",
    "        \n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, model.data[0], model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M**(1/D), lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "\n",
    "        times = times + [wc]\n",
    "    sgpr_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    sgpr_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    sgpr_all['t'] += [times]\n",
    "fpath ='./redux_cv_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "#with open(results_filename, \"w\") as fp:\n",
    "#    json.dump(sgpr_all, fp, indent=4)\n",
    "    \n",
    "    \n",
    "print('--------------------------------')\n",
    "print('IFF')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(0)):\n",
    "    # Now, our method\n",
    "    iff_Ms = [10, 22, 26, 30, 34, 38, 42, 46, 50, 54, 58, 62, 66]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "\n",
    "        eps = .95/(6*width)\n",
    "        \n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter()\n",
    "        u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, M//2) for d in range(D)]\n",
    "        )\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    iff_eff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    iff_eff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    iff_eff_all['t'] += [times]\n",
    "fpath ='./redux_iff_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "#with open(results_filename, \"w\") as fp:\n",
    "#    json.dump(iff_eff_all, fp, indent=4)\n",
    "\n",
    "print('--------------------------------')\n",
    "print('IFF naive')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(0)):\n",
    "    # Now, our method\n",
    "    iff_Ms = [10, 22, 26, 30, 34, 38, 42, 46, 50, 54, 58, 62, 66]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "\n",
    "        eps = .95/(6*width)\n",
    "        \n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter()\n",
    "        u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, M//2) for d in range(D)], mask_type=\"none\",\n",
    "        )\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    iff_eff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    iff_eff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    iff_eff_all['t'] += [times]\n",
    "fpath ='./redux_iff_naive_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "#with open(results_filename, \"w\") as fp:\n",
    "#    json.dump(iff_eff_all, fp, indent=4)\n",
    "\n",
    "print('--------------------------------')\n",
    "print('VFF naive')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    iff_Ms = [5, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37]\n",
    "\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        a = np.array([x.min()-0.05]*D)\n",
    "        b = np.array([x.max()+0.05]*D)\n",
    "        loc_kernel = [gp.kernels.Matern52(.2, active_dims=[d]) for d in range(D)]\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter() \n",
    "        u = vff.inducing_variables.VariationalFourierFeatureProduct(a=np.array(a), b=np.array(b), Md=M, D=D, \n",
    "                                                                    mask_type=\"none\")\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = gp.kernels.Product(loc_kernel),\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc      \n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    vff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    vff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    vff_all['t'] += [times]\n",
    "fpath ='./redux_vff_naive_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(vff_all, fp, indent=4)\n",
    "\n",
    "print('--------------------------------')\n",
    "print('VFF')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    iff_Ms = [5, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37]\n",
    "\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        a = np.array([x.min()-0.05]*D)\n",
    "        b = np.array([x.max()+0.05]*D)\n",
    "        loc_kernel = [gp.kernels.Matern52(.2, active_dims=[d]) for d in range(D)]\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter() \n",
    "        u = vff.inducing_variables.VariationalFourierFeatureProduct(a=np.array(a), b=np.array(b), Md=M, D=D, \n",
    "                                                                    mask_type=\"spherical_vff\")\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = gp.kernels.Product(loc_kernel),\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc      \n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    vff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    vff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    vff_all['t'] += [times]\n",
    "fpath ='./redux_vff_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(vff_all, fp, indent=4)\n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "7f2778e5-4627-4027-913a-0a0490b1ba53",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.03919799 0.07111935 0.14752433 0.24743911 0.39646874 0.58413827\n",
      " 0.78574099 1.         0.77832    0.56694758 0.27919152]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x1152 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "\n",
    "fig, axs = plt.subplots(3, 2, sharey=\"row\", figsize=(12, 16))\n",
    "\n",
    "D=1\n",
    "\n",
    "models = [\n",
    "    'iff',\n",
    "    'vff',\n",
    "    'cv',\n",
    "    'km',\n",
    "]\n",
    "\n",
    "results = {}\n",
    "for model in models: # load the data\n",
    "    f = open('./redux_{}_{}.json'.format(model, D))\n",
    "    results[model] = json.load(f)\n",
    "    \n",
    "    results[model]['gap'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['gap'][1:]], axis=0)\n",
    "    results[model]['kl'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['kl'][1:]], axis=0)\n",
    "    results[model]['t'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['t'][1:]], axis=0)\n",
    "\n",
    "means = {}\n",
    "stds = {}\n",
    "for model in models:\n",
    "    means[model] = {}\n",
    "    stds[model] = {}\n",
    "    for key in ['gap', 'kl', 't']:\n",
    "        means[model][key] = lab.mean(results[model][key], axis=0)\n",
    "        stds[model][key] = lab.std(results[model][key], axis=0)/lab.sqrt(results[model][key].shape[0])\n",
    "    \n",
    "    \n",
    "base_t = means['km']['t'][-4]\n",
    "for model in models:\n",
    "    means[model]['t'] = means[model]['t']/base_t\n",
    "    stds[model]['t'] = stds[model]['t']/base_t\n",
    "print(means['km']['t'])\n",
    "# plot style for each method\n",
    "styles = {\n",
    "    'iff' : ('r', 'solid', 1),\n",
    "    'vff' : ('b', 'solid', 1),\n",
    "    'km' : ('k', 'dashed', 1.),\n",
    "    'cv' : ('k', 'solid', 1.),\n",
    "}\n",
    "\n",
    "labels = {\n",
    "    'iff' : 'IFF (ours)',\n",
    "    'vff' : 'VFF (Hensman et al, 2017)',\n",
    "    'km' : 'Inducing points + k-means',\n",
    "    'cv' : 'Inducing points + k-DPP\\n(Burt et al, 2019)',\n",
    "    }\n",
    "\n",
    "Ms = {\n",
    "    'iff' : [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000, 1500, 3000],\n",
    "    'vff' :  [25, 51, 101, 151, 201, 251, 301, 351, 401, 451, 501, 751, 1501],\n",
    "    'km' : [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000],\n",
    "    'cv' :  [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000],\n",
    "}\n",
    "\n",
    "for model in models:\n",
    "    if model == \"km\":\n",
    "        end = -3\n",
    "    else:\n",
    "        end = -1\n",
    "    axs[0][0].errorbar(x=means[model]['t'][1:end], y=means[model]['kl'][1:end], \n",
    "                 yerr=2*stds[model]['kl'][1:end], xerr=2*stds[model]['kl'][1:end], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[0][0].set_xlabel(r'Execution time (normalised)', weight='bold')\n",
    "axs[0][0].set_ylabel(r'Gap to $\\mathcal{L}$',  weight='bold')\n",
    "#plt.legend(handlelength=5)\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}_kl_t.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "\n",
    "for model in models:\n",
    "    axs[1][0].errorbar(x=means[model]['t'][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['gap'][1:], xerr=2*stds[model]['gap'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[1][0].set_xlabel(r'Execution time (normalised)', weight='bold')\n",
    "axs[1][0].set_ylabel(r'Gap to groundtruth $\\mathcal{L}$',  weight='bold')\n",
    "#plt.legend()\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}_gap_t.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "for model in models:\n",
    "    axs[2][0].errorbar(x=Ms[model][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['kl'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[2][0].set_xlabel(r'M', weight='bold')\n",
    "axs[2][0].set_ylabel(r'Gap to $\\mathcal{L}$',  weight='bold')\n",
    "#plt.legend()\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}kl_M.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "D=2\n",
    "\n",
    "# Need eps, a, and b to recover the number of features in IFF and VFF\n",
    "seed = 7\n",
    "lab.set_random_seed(seed)\n",
    "\n",
    "N = 10000\n",
    "L = lab.ones(1)\n",
    "D = 2\n",
    "width = 5/(L)\n",
    "sigma_f = 1.\n",
    "snr = 0.774 # some arbitrary numeber\n",
    "x = 6*width*lab.rand(N, D) -3*width\n",
    "eps = .95/(6*width)\n",
    "a = np.array([x.min()-0.05]*D)\n",
    "b = np.array([x.max()+0.05]*D)\n",
    "\n",
    "models = [\n",
    "    'iff',\n",
    "    'iff_naive',\n",
    "    'vff',\n",
    "    'vff_naive',\n",
    "    'cv',\n",
    "    'km',\n",
    "]\n",
    "\n",
    "results = {}\n",
    "for model in models: # load the data\n",
    "    f = open('./redux_{}_{}.json'.format(model, D))\n",
    "    results[model] = json.load(f)\n",
    "    \n",
    "    results[model]['gap'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['gap'][1:]], axis=0)\n",
    "    results[model]['kl'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['kl'][1:]], axis=0)\n",
    "    results[model]['t'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['t'][1:]], axis=0)\n",
    "\n",
    "means = {}\n",
    "stds = {}\n",
    "for model in models:\n",
    "    means[model] = {}\n",
    "    stds[model] = {}\n",
    "    for key in ['gap', 'kl', 't']:\n",
    "        means[model][key] = lab.mean(results[model][key], axis=0)\n",
    "        stds[model][key] = lab.std(results[model][key], axis=0)/lab.sqrt(results[model][key].shape[0])\n",
    "    \n",
    "    \n",
    "base_t = means['cv']['t'][5]\n",
    "for model in models:\n",
    "    means[model]['t'] = means[model]['t']/base_t\n",
    "    stds[model]['t'] = stds[model]['t']/base_t\n",
    "\n",
    "# plot style for each method\n",
    "styles = {\n",
    "    'iff' : ('r', 'solid', 1),\n",
    "    'iff_naive' : ('r', 'dashed', 1),\n",
    "    'vff' : ('b', 'solid', 1),\n",
    "    'vff_naive' : ('b', 'dashed', 1),\n",
    "    'km' : ('k', 'dashed', 1.),\n",
    "    'cv' : ('k', 'solid', 1.),\n",
    "}\n",
    "\n",
    "labels = {\n",
    "    'iff' : 'IFF (ours)',\n",
    "    'iff_naive' : 'IFF naive (ours)',\n",
    "    'vff' : 'VFF reduced',\n",
    "    'vff_naive' : 'VFF (Hensman et al, 2017)',\n",
    "    'km' : 'Inducing points + k-means',\n",
    "    'cv' : 'Inducing points + k-DPP\\n(Burt et al, 2019)',\n",
    "    }\n",
    "\n",
    "def get_number_of_iff_features(m):\n",
    "    u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, m//2) for d in range(D)]\n",
    "        )\n",
    "    return u.M\n",
    "\n",
    "def get_number_of_vff_features(m, mask_type):\n",
    "    u = vff.inducing_variables.VariationalFourierFeatureProduct(a=np.array(a), b=np.array(b), Md=m, D=D, \n",
    "                                                                    mask_type=mask_type)\n",
    "    return u.M    \n",
    "    \n",
    "Ms = {\n",
    "    'iff' : [get_number_of_iff_features(M) for M in [10, 22, 26, 30, 34, 38, 42, 46, 50, 54, 58, 62, 66]],\n",
    "    'iff_naive' : [M**D for M in [10, 22, 26, 30, 34, 38, 42, 46, 50, 54, 58, 62, 66]],\n",
    "    'vff' : [get_number_of_vff_features(M, \"spherical_vff\") for M in [5, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37]],\n",
    "    'vff_naive' : [get_number_of_vff_features(M, \"none\") for M in [5, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37]],\n",
    "    'km' : [M**D for M in [10, 20, 24, 28, 32, 36, 40, 44, 48, 52]],\n",
    "    'cv' :  [M**D for M in [10, 20, 24, 28, 32, 36, 40, 44, 48, 52]],\n",
    "}\n",
    "\n",
    "for model in models:\n",
    "    axs[0][1].errorbar(x=means[model]['t'][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['kl'][1:], xerr=2*stds[model]['kl'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[0][1].set_xlabel(r'Execution time (normalised)', weight='bold')\n",
    "#plt.legend(handlelength=5)\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}_kl_t.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "for model in models:\n",
    "    axs[1][1].errorbar(x=means[model]['t'][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['gap'][1:], xerr=2*stds[model]['gap'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[1][1].set_xlabel(r'Execution time (normalised)', weight='bold')\n",
    "#plt.legend()\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}_gap_t.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "for model in models:\n",
    "    axs[2][1].errorbar(x=Ms[model][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['kl'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[2][1].set_xlabel(r'M', weight='bold')\n",
    "#plt.legend()\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}kl_M.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "axs[2][1].legend(handlelength=5, loc=\"upper right\", fontsize=13)\n",
    "\n",
    "\n",
    "axs[2][0].set_xlim(0, 1000)\n",
    "axs[2][1].set_xlim(0, 4000)\n",
    "axs[0][0].set_xscale(\"log\", base=2)\n",
    "axs[1][0].set_xscale(\"log\", base=2)\n",
    "axs[0][1].set_xscale(\"log\", base=2)\n",
    "axs[1][1].set_xscale(\"log\", base=2)\n",
    "def format_func(n, tn):\n",
    "    for i in range(8):\n",
    "        if n == 1/(2**i):\n",
    "            break\n",
    "    if i == 0:\n",
    "        return r\"1\"\n",
    "    else:\n",
    "        return r\"$\\frac{{1}}{{{}}}$\".format(2**i)\n",
    "        return r\"$\\frac{1}{2}$\"\n",
    "axs[0][0].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "axs[0][0].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "axs[0][1].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "axs[0][1].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "axs[1][0].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "axs[1][0].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "axs[1][1].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "axs[1][1].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "axs[1][0].set_xlim(2**(-8), 1.)\n",
    "axs[1][1].set_xlim(2**(-8), 1.)\n",
    "axs[0][0].set_xlim(2**(-8), 1.)\n",
    "axs[0][1].set_xlim(2**(-8), 1.)\n",
    "\n",
    "\n",
    "axs[0][0].set_ylim(0., 0.03)\n",
    "axs[1][0].set_ylim(0., 0.04)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig(f\"../images/se_tableau.png\", bbox_inches=\"tight\")\n",
    "plt.savefig(f\"../images/se_tableau.svg\", bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "fourier",
   "language": "python",
   "name": "fourier"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/code/notebooks/fig1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "211f45c4-ffcb-492f-90fd-b1ce56e260e4",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-01-26 19:40:33.656034: I tensorflow/core/platform/cpu_feature_guard.cc:193] This TensorFlow binary is optimized with oneAPI Deep Neural Network Library (oneDNN) to use the following CPU instructions in performance-critical operations:  AVX2 FMA\n",
      "To enable them in other operations, rebuild TensorFlow with the appropriate compiler flags.\n",
      "2023-01-26 19:40:34.219435: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libnvinfer.so.7'; dlerror: libnvinfer.so.7: cannot open shared object file: No such file or directory\n",
      "2023-01-26 19:40:34.219557: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libnvinfer_plugin.so.7'; dlerror: libnvinfer_plugin.so.7: cannot open shared object file: No such file or directory\n",
      "2023-01-26 19:40:34.219577: W tensorflow/compiler/tf2tensorrt/utils/py_utils.cc:38] TF-TRT Warning: Cannot dlopen some TensorRT libraries. If you would like to use Nvidia GPU with TensorRT, please make sure the missing libraries mentioned above are installed properly.\n",
      "/var/home/tmc49/.fourier-venv/lib/python3.8/site-packages/gpflow/experimental/utils.py:42: UserWarning: You're calling gpflow.experimental.check_shapes.decorator.check_shapes which is considered *experimental*. Expect: breaking changes, poor documentation, and bugs.\n",
      "  warn(\n",
      "/var/home/tmc49/.fourier-venv/lib/python3.8/site-packages/gpflow/experimental/utils.py:42: UserWarning: You're calling gpflow.experimental.check_shapes.inheritance.inherit_check_shapes which is considered *experimental*. Expect: breaking changes, poor documentation, and bugs.\n",
      "  warn(\n"
     ]
    }
   ],
   "source": [
    "import lab\n",
    "import gpflow as gp\n",
    "import math\n",
    "import scipy.fft\n",
    "import numpy as np\n",
    "import time\n",
    "from matplotlib import pyplot as plt\n",
    "import seaborn\n",
    "import json\n",
    "\n",
    "import sys, importlib, pathlib\n",
    "sys.path.insert(0, str(pathlib.Path().resolve().parent))\n",
    "\n",
    "seaborn.set()\n",
    "seaborn.set_style('whitegrid') # use whitegrid for print-ready plots\n",
    "\n",
    "lab.default_dtype=np.float64\n",
    "\n",
    "import vff\n",
    "plt.rcParams.update({'figure.figsize' : (8, 6),\n",
    "                     # bigger labels for readability\n",
    "                    'font.size' : 22,\n",
    "                    'axes.labelsize' : 28,\n",
    "                    'xtick.labelsize' : 22,\n",
    "                    'ytick.labelsize' : 22,\n",
    "                     'axes.titlesize' : 28,\n",
    "                     # Latex-like fonts\n",
    "                     'text.usetex' : True,\n",
    "                     'font.family' : 'serif',\n",
    "                     'font.serif' : 'Computer Modern',\n",
    "                     'mathtext.fontset' : 'cm',\n",
    "                     'mathtext.rm' : 'Bitstream Vera Sans',\n",
    "                     'mathtext.it' : 'Bitstream Vera Sans:italic',\n",
    "                     'mathtext.bf' : 'Bitstream Ver Sans:bold',\n",
    "                      'lines.linewidth' : 3,\n",
    "                    })\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "21aa623f-54d6-4a60-9f3a-02ae5e87acff",
   "metadata": {},
   "source": [
    "First straightforward priors, gp, samples"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6bb69f52-bd02-4384-af98-7bf06a714035",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-01-26 06:50:26.119968: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.125274: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.125464: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.126013: I tensorflow/core/platform/cpu_feature_guard.cc:193] This TensorFlow binary is optimized with oneAPI Deep Neural Network Library (oneDNN) to use the following CPU instructions in performance-critical operations:  AVX2 FMA\n",
      "To enable them in other operations, rebuild TensorFlow with the appropriate compiler flags.\n",
      "2023-01-26 06:50:26.126275: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.126448: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.126604: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.563002: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.563180: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.563310: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-01-26 06:50:26.563420: I tensorflow/core/common_runtime/gpu/gpu_device.cc:1613] Created device /job:localhost/replica:0/task:0/device:GPU:0 with 6344 MB memory:  -> device: 0, name: NVIDIA GeForce RTX 2070 SUPER, pci bus id: 0000:01:00.0, compute capability: 7.5\n",
      "/var/home/tmc49/.fourier-venv/lib/python3.8/site-packages/gpflow/experimental/utils.py:42: UserWarning: You're calling gpflow.experimental.check_shapes.checker.ShapeChecker.__init__ which is considered *experimental*. Expect: breaking changes, poor documentation, and bugs.\n",
      "  warn(\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_samples = 10\n",
    "\n",
    "# fix the seeds for reproducible figures\n",
    "seed = 7\n",
    "np.random.seed(seed)\n",
    "lab.set_random_seed(seed)\n",
    "\n",
    "\n",
    "k = gp.kernels.SquaredExponential()\n",
    "\n",
    "x = lab.expand_dims(lab.linspace(-5, 5, 100), axis=-1)\n",
    "freqs = lab.expand_dims(lab.linspace(0.0001, .5, 200), axis=-1)\n",
    "ys = []\n",
    "w_plus = []\n",
    "w_min = []\n",
    "\n",
    "for i in range(num_samples):\n",
    "    w_plus = w_plus + [lab.expand_dims(lab.sqrt(vff.objectives.gaussian_spectral_density(k, freqs)) \n",
    "                               * lab.randn(freqs.shape[0]), axis=-1)]\n",
    "    w_min = w_min + [lab.expand_dims(lab.sqrt(vff.objectives.gaussian_spectral_density(k, freqs)) \n",
    "                               * lab.randn(freqs.shape[0]), axis=-1)]\n",
    "    w_cos = (w_plus[-1] + w_min[-1])/2\n",
    "    w_sin = (w_plus[-1] - w_min[-1])/2\n",
    "    ys = ys + [lab.sum(w_cos*lab.cos(2*math.pi*freqs*lab.squeeze(x)) \n",
    "                           + w_sin*lab.sin(2*math.pi*freqs*lab.squeeze(x)), axis=0)/lab.sqrt(freqs.shape[0])]\n",
    "    \n",
    "# plot mean and confidences\n",
    "std = lab.sqrt(k.K_diag(x))\n",
    "seaborn.lineplot(x=lab.squeeze(x), y=lab.zeros(x.shape[0]), color='b', linestyle='dashed')\n",
    "plt.fill_between(x=lab.squeeze(x), y1=-std, y2=std, color='b', alpha=0.4)\n",
    "plt.fill_between(x=lab.squeeze(x), y1=-2*std, y2=+2*std, color='b', alpha=0.2)\n",
    "plt.fill_between(x=lab.squeeze(x), y1=-3*std, y2=+3*std, color='b', alpha=0.1)\n",
    "\n",
    "\n",
    "for i in range(num_samples):\n",
    "    seaborn.lineplot(x=lab.squeeze(x), y=ys[i], color='k', alpha=1/(i+1))\n",
    "plt.xlim(x.min(), x.max())\n",
    "plt.xlabel(r'$x$')\n",
    "plt.ylabel(r'$f(x)$')\n",
    "plt.savefig('../images/prior_x.png', bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "plt.clf()\n",
    "\n",
    "# plot mean and confidences\n",
    "std = lab.sqrt(vff.objectives.gaussian_spectral_density(k, freqs))\n",
    "\n",
    "for i in range(num_samples):\n",
    "    seaborn.lineplot(x=-lab.squeeze(freqs), y=lab.squeeze(w_min[i]), color='k', alpha=1/(i+1))\n",
    "    seaborn.lineplot(x=lab.squeeze(freqs), y=lab.squeeze(w_plus[i]), color='k', alpha=1/(i+1))\n",
    "seaborn.lineplot(x=lab.squeeze(freqs), y=lab.zeros(freqs.shape[0]), color='b', linestyle='dashed')\n",
    "plt.fill_between(x=lab.squeeze(freqs), y1=-std, y2=std, color='b', alpha=0.4)\n",
    "plt.fill_between(x=lab.squeeze(freqs), y1=-2*std, y2=+2*std, color='b', alpha=0.2)\n",
    "plt.fill_between(x=lab.squeeze(freqs), y1=-3*std, y2=+3*std, color='b', alpha=0.1)\n",
    "seaborn.lineplot(x=-lab.squeeze(freqs), y=lab.zeros(freqs.shape[0]), color='b', linestyle='dashed')\n",
    "plt.fill_between(x=-lab.squeeze(freqs), y1=-std, y2=std, color='b', alpha=0.4)\n",
    "plt.fill_between(x=-lab.squeeze(freqs), y1=-2*std, y2=+2*std, color='b', alpha=0.2)\n",
    "plt.fill_between(x=-lab.squeeze(freqs), y1=-3*std, y2=+3*std, color='b', alpha=0.1)\n",
    "\n",
    "plt.xlim(-freqs.max(), freqs.max())\n",
    "plt.xlabel(r'$\\xi$')\n",
    "plt.ylabel(r'$\\bar{f}(\\xi)$')\n",
    "plt.savefig('../images/prior_xi.png', bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f21ae532-4351-4aa3-835e-7d5e9265bc5b",
   "metadata": {},
   "source": [
    "conditioning on inducing freqs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "31eef2ed-d8c1-45a8-bbcd-a93a844b02b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = lab.sin(2*math.pi*0.1 * x) - lab.cos(2*math.pi*0.2 * x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "b9337c9a-c489-4969-bbb3-81c89cee8705",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_samples = 10\n",
    "stride = 100\n",
    "cut = 400\n",
    "\n",
    "k = gp.kernels.SquaredExponential()\n",
    "\n",
    "x = lab.expand_dims(lab.linspace(-5, 5, 100), axis=-1)\n",
    "freqs = lab.expand_dims(lab.linspace(0.0001, .5, 2000), axis=-1)\n",
    "z = freqs[0:-cut:stride, :]\n",
    "feats_cos = lab.cos(2*math.pi*z  *lab.squeeze(x))/lab.sqrt(freqs.shape[0])\n",
    "feats_sin = lab.sin(2*math.pi*z * lab.squeeze(x))/lab.sqrt(freqs.shape[0])\n",
    "v_cos = lab.sum(feats_cos * lab.squeeze(data), axis=-1)\n",
    "v_sin = lab.sum(feats_sin * lab.squeeze(data), axis=-1)\n",
    "ys = []\n",
    "w_plus = []\n",
    "w_min = []\n",
    "\n",
    "for i in range(num_samples):\n",
    "    w_plus = w_plus + [lab.to_numpy(lab.expand_dims(lab.sqrt(vff.objectives.gaussian_spectral_density(k, freqs)) \n",
    "                               * lab.randn(freqs.shape[0]), axis=-1))]\n",
    "    w_plus[-1][0:-cut:stride, 0] = lab.squeeze(v_cos + v_sin)\n",
    "    w_min = w_min + [lab.to_numpy(lab.expand_dims(lab.sqrt(vff.objectives.gaussian_spectral_density(k, freqs)) \n",
    "                               * lab.randn(freqs.shape[0]), axis=-1))]\n",
    "    w_min[-1][0:-cut:stride, 0] = lab.squeeze(v_cos - v_sin)\n",
    "    w_cos = (w_plus[-1] + w_min[-1])/2\n",
    "    w_sin = (w_plus[-1] - w_min[-1])/2\n",
    "    ys = ys + [lab.sum(w_cos*lab.cos(2*math.pi*freqs*lab.squeeze(x)) \n",
    "                           + w_sin*lab.sin(2*math.pi*freqs*lab.squeeze(x)), axis=0)/lab.sqrt(freqs.shape[0])]\n",
    "    \n",
    "# plot mean and confidences\n",
    "std = lab.sqrt(k.K_diag(x))\n",
    "seaborn.lineplot(x=lab.squeeze(x), y=lab.zeros(x.shape[0]), color='b', linestyle='dashed')\n",
    "plt.fill_between(x=lab.squeeze(x), y1=-std, y2=std, color='b', alpha=0.4)\n",
    "plt.fill_between(x=lab.squeeze(x), y1=-2*std, y2=+2*std, color='b', alpha=0.2)\n",
    "plt.fill_between(x=lab.squeeze(x), y1=-3*std, y2=+3*std, color='b', alpha=0.1)\n",
    "\n",
    "\n",
    "for i in range(num_samples):\n",
    "    seaborn.lineplot(x=lab.squeeze(x), y=ys[i], color='k', alpha=1/(i+1))\n",
    "plt.xlim(x.min(), x.max())\n",
    "plt.xlabel(r'$x$')\n",
    "plt.ylabel(r'$f(x)$')\n",
    "plt.savefig('../images/cond_x.png', bbox_inches=\"tight\")\n",
    "\n",
    "plt.show()\n",
    "plt.clf()\n",
    "\n",
    "# plot mean and confidences\n",
    "std = lab.to_numpy(lab.sqrt(vff.objectives.gaussian_spectral_density(k, freqs)))\n",
    "std[0:-cut:stride] = lab.zeros(z.shape[0])\n",
    "std = std[::20]\n",
    "mean_plus = lab.zeros(freqs.shape[0])\n",
    "mean_minus = lab.zeros(freqs.shape[0])\n",
    "mean_plus[0:-cut:stride] = lab.squeeze(v_cos + v_sin)\n",
    "mean_minus[0:-cut:stride] = lab.squeeze(v_cos - v_sin)\n",
    "mean_plus = mean_plus[::20]\n",
    "mean_minus = mean_minus[::20]\n",
    "\n",
    "\n",
    "for i in range(num_samples):\n",
    "    seaborn.lineplot(x=-lab.squeeze(freqs)[::20], y=lab.squeeze(w_min[i])[::20], color='k', alpha=1/(i+1))\n",
    "    seaborn.lineplot(x=lab.squeeze(freqs)[::20], y=lab.squeeze(w_plus[i])[::20], color='k', alpha=1/(i+1))\n",
    "    \n",
    "seaborn.lineplot(x=lab.squeeze(freqs[::20]), y=mean_plus, color='b', linestyle='dashed')\n",
    "plt.fill_between(x=lab.squeeze(freqs[::20]), y1=mean_plus-std, y2=mean_plus+std, color='b', alpha=0.4)\n",
    "plt.fill_between(x=lab.squeeze(freqs[::20]), y1=mean_plus-2*std, y2=mean_plus+2*std, color='b', alpha=0.2)\n",
    "plt.fill_between(x=lab.squeeze(freqs[::20]), y1=mean_plus-3*std, y2=mean_plus+3*std, color='b', alpha=0.1)\n",
    "seaborn.lineplot(x=-lab.squeeze(freqs[::20]), y=mean_minus, color='b', linestyle='dashed')\n",
    "plt.fill_between(x=-lab.squeeze(freqs[::20]), y1=mean_minus-std, y2=mean_minus+std, color='b', alpha=0.4)\n",
    "plt.fill_between(x=-lab.squeeze(freqs[::20]), y1=mean_minus-2*std, y2=mean_minus+2*std, color='b', alpha=0.2)\n",
    "plt.fill_between(x=-lab.squeeze(freqs[::20]), y1=mean_minus-3*std, y2=mean_minus+3*std, color='b', alpha=0.1)\n",
    "# plot inducing points\n",
    "plt.scatter(x=lab.squeeze(z), y = lab.squeeze(v_cos + v_sin), color='r', marker='*', s=300)\n",
    "plt.scatter(x=-lab.squeeze(z), y=lab.squeeze(v_cos - v_sin), color='r', marker='*', s=300)\n",
    "plt.xlim(-freqs.max(), freqs.max())\n",
    "plt.xlabel(r'$\\xi$')\n",
    "plt.ylabel(r'$\\bar{f}(\\xi)$')\n",
    "plt.savefig('../images/cond_xi.png', bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f80f1d49-0962-44b2-85f8-57c0f583a4f0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tf.Tensor(0.49406288622135996, shape=(), dtype=float64)\n",
      "(100,)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-01-26 06:50:52.026813: I tensorflow/core/util/cuda_solvers.cc:179] Creating GpuSolver handles for stream 0x7eda120\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaMAAAEhCAYAAADS7c8nAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAAAsVUlEQVR4nO3de3AU170n8O+MZqRBAiEJKYAvikFQOjHCJkjghIeAvYbc8lYl642NnWxVUrV/2IorOBiwg73O1mZr48XADXfNhgTCrd31TZWvCVxXtpK1K8E2T8uJbSkE5OCDQQbjC7YEYvQAhObR+0f3jEbSPHpe/fx+qiiQumfmTPfQvzmnf79zPIqigIiIyExesxtARETEYERERKZjMCIiItMxGBERkekYjIiIyHQ+sxtgRx0dHWUAlgC4AiBicnOIiOyiBMBMAO+1tLTcTtzAYJSbJQCOm90IIiKbagVwIvEXDEa5uQIAjY2NKC0tNa0RXV1dWLBggWmvbyU8FqOMPhaDZ8/i7I5/QOPTGzGlsdGw19WDn4tRVjgWIyMjOHv2LKBdQxMxGOUmAgClpaUoKysztSFmv76V8FiMMvJYXDr2NpT+fgSPt6P27rsNe129+LkYZaFjMeH2BhMYiChnSjSKa+3tAIBrb7dDiUZNbhHZFYMREeVs6KNziIbVL7nRcBhDH50zuUVkVwxGRJSWEong0v4DUCITE0d7jx1HdGQEABAdGUHv8RMT9iHSg/eMiCitvo5OfPLyK7j2p3fhq6gYs+2dS8M4Uv8ABnwVqAzfwOoTp3Hz4o8nPEdJIIB5P/g+/FOmGNRqshsGIyJKq+9P7wEAbpzvHvP7DybPxutfWIawV72MDPgn47XqJVC629E0dGHMvrUrW+ErLzekvWRPDEZElJISjaLvj38EAHjKyuDxeNRhuWgUR6c1xwNRTNjrw9FpzWow8nrhLS3FvPWPo651hQmtJzvhPSMiSikxQcHj8aDxySdQXj8L3rIyDPgqkj5mwFcBb1kZyutnYdGunQxEpAuDERGlND5Bof+Dv2Lhzh2oW9WKysjNpI+pjNxE3apWLNy5A4Hp041sLtkYh+mIXC40OIhzu3YjMjw8YVuyBIWlF3+C4c8+w6qbFWPuGQGALxrG6usnUVrTAq+PlxfSj58WIpcrmTQJ3kAZ+t59b8zv0yco9KIJvQCAo9Oa48Fq1bVOzB+6gJ7Dg/jitx8x/L2QfTEYEbmc1+eD2LwRNUsW49zuPfoTFAA0DV3AguFPUbtyBa6daI8P6YWuB3HryhVMmjnT6LdDNsV7RkQEAKhb2YpFu3bqSlAAAHgAf3U1Fv79NjRueAL3bN+K0tpaeEr9UBQFV0+0G9h6sjsGIyKKC0yfnjlBIXwDAFDb2oqWPT9DxZzZAICKObPRvPtF1C5dCiUUQu/hIwa1mpyAwYiIxvD6fPBXV2P19ZPwRcNjtvmiYay61omaZV+F2PwkSgKBMdtLAgE0btqAxqc3IRoKJZ1CiCgZ3jMiogl6Dx/F/P4eKJHIhASFpqELuHE+ea8ppm7FctStWG5Qa8kJGIyIaIxbly8jFAwCUBMU7h65jGkrljFBgYqKw3RENMbVt9+BEo3CU+pHaW0t7tm+lQkKVHQMRkQ0Rs9bR6CEw6hdthTNu19kggIZgsN0RBSnRCJQwiE0Pr0p6T2fWIJC9b2LcfGlX0GJROApKTGhpeQ0rgxGQojHAKyTUq41uy1EVuIpKcHifXsy7scEBSo0VwUjIcReAEEAVQBqTG0MERHFuSoYSSnbgHjPaLHJzSEiIg0TGIiIyHQMRkRUdEokgkv7D3BGBkqJwYiIim7gzIf45OVXMPDhh2Y3hSyKwYiIiq736HHt7xMmt4SsylUJDIXW1dVldhPQ0dFhdhMsg8dilJWOhaIouH1MDUafHzuG4L0t8Hg8hr2+lY6F2ax8LBiM8rBgwQKUlZWZ9vodHR1oaWkx7fWthMdilNWOxaA8iy4AUQBeBRBTKjFFNBry2lY7FmaywrG4fft2yi/xHKYjoqLqPXY8PsFqdGQEvcc5VEcTsWdERHkLDQ7i3K7diAwPT9j2zqVhHKl/IL4MxeoTp3Hz4o8n7FcSCGDeD74P/5QpBrSYrIbBiIjyVjJpEryBMvS9+96Y338weTZe/8IyhL3qpWbAPxmvVS+B0t2OpqELY/atXdkKX3m5UU0mi+EwHRHlzevzQWzeiMbNT8IbCABe9dJydFpzPBDFhL0+HJ3WrD3QC28ggManNkJsfpKTrrqYW4NRldkNILKKQhak1q1sxaJdO1FePwvesjIM+CqS7jfgq4C3rAzl9bOwaNdO1LWuyPu1yd5cNUynTZTaAHVeuiohxCEA3QD2Sik7TW0ckUliBamVC+ZjalNT3s8XmD4dC3fuQPfefag8ezNpQKqM3ETdqlY0tD0Kr89VlyFKwVWfgthEqUQ0KrEgtRDBCFCH7fzV1Vh9vROvTfvKmKE6XzSM1ddPorSmhYGI4tw6TEdEAJRoFNfa1eXDr73dDiUaLdhz9x4+ivn953F/TzsqQ0OAoqAyNIT7e9oxv/88erhSLCXg1xIiFxv66ByiYfVeUTQcxtBH5wpSkHrr8mWEgkEAQNPQBdw9chnTVizDtRPt8Zqj0PUgbl25gkkzZ+b9emR/7BkRuVixClKvvv0OlGgUnlI/Smtrcc/2rWjc8ATu2b4VpbW18JT6oSgKrp5oL8jrkf2xZ0TkcGYUpPa8dQRKOIy61Ssx9/E2lAQCAICKObPRvPtFnP/5XvQePYbew0dQv+7BvN4fOQODEZHDGV2QqkQiUMIhND69CXUrlk9sTyCAxk0bUH3vYlx86VdQIhHWFxGDEZHTxQpSa5Ysxrnde9RhuWg0bUFq09AFtSC1tBTz1j+eVR2Qp6QEi/ftybhf3YrlSYMVuRODEZFL1K1sxRTRiDPPv4Dhzz7PWJAamDEddz33DALTpxvcUnIjJjAQuUisILVuVSsqIzeT7hMrSF24cwcDERmGwYjIZUYLUk/CFw2P2TZakFrDglQyFIMRkQuxIJWshl99iFyGBalkRewZEbkMC1LJihiMiFwmVpBau2wpmne/iIo5swGMFqTWLl0KJRRCL4fqyEAcpiNyERakklUxGBG5CAtSyao4TEdERKZjMCIiItMxGBERkekYjIiIyHQMRkREZDoGIyIiMh2DERERmY7BiIiITMdgREREpmMwIiIi0zEYERGR6RiMiIjIdAxGRERkOgYjIiIyHYMRERGZjsGIiIhMx2BERESmYzAiIiLTMRgREVmIEong0v4DUCIRs5tiKAYjIiILGTjzIT55+RUMfPih2U0xFIMREZGF9B49rv19wuSWGIvBiIjIIpRoFNfa2wEA195uhxKNmtwi4zAYEZHp3HqfZLyhj84hGlaPQTQcxtBH50xukXEYjIjIdG69TzJe77HjiI6MAACiIyPoPT5xqM6pgdtndgOIiBLvk0xtajK5NcUVGhzEuV27ERkenrDtnUvDOFL/AAZ8FagM38DqE6dx8+KPx+wTHhrCje6PUd4wB9OWLDao1cXHYEREphp/n2Tu9x6Fx+vcQZuSSZPgDZSh7933xvz+g8mz8foXliHsVS/LA/7JeK16CZTudjQNXZjwPNfffd9Rwci5Z5yIbMFt90m8Ph/E5o1o3PwkvIEAoAXeo9Oa44EoJuz14ei0Zu2BXnjKyuAtKwMAXGt/x1EJDgxGRA5mh/sLeu6TOFHdylYs2rUT5fWz4C0rw4CvIul+A74KeMvKUF4/C40bfwB4PACcF7g5TEdxSiSCTw++ilkPfROekhKzm0MFEEsMqFww39R7MfneJwGAkkAA837wffinTDGgxcYITJ+OhTt3oHvvPlSevZk0IFVGbqJuVSsa2h7Fhf/90oTAPUU0Gt3somAwojirXLiocKySGFCI+yS1K1vhKy83qsmG8fp88FdXY/X1Trw27Stjhup80TBWXe1A8NZN/PW//sTRgZvDdBTn1spvp7JSAWU+90m8gQAan9oIsflJx/bYew8fxfz+87i/px2VoSFAUVAZGsL9PWpQvv15D9q7B/Fa9RIM+CcDHk88cLd3D6L/1Okxf7yBgO0CN3tGBMB9GU1ukCwxwOwhnbqVrZgiGnHm+Rcw/NnnGe+TBGZMx13PPYPA9OkGt9Q4ty5fRigYBAA0DV3A3SOXMW3FMvXLYcK9vnSBu2noghq4S0sxb/3jqGtdYeA7KAxebVwk3c1st2U0uYFVEwNi90nqVrWiMnIz6T6x+yQLd+5wXCAa///w6ttqVpyn1I/S2lrcs30rGjc8gS//dDv81dXxx+lJcFi0a6ctAxHAnpGrpLsnlOzCZfa3aMosWWLA7cFBdP3mt5a+v5DpPsnq6ydRWtMCr895l6jx/w973joCJRxG3eqVmPt4G0oCAQBAxZzZaNnzM5z72S9w9fgJVIZvqEN04yQmONj5eBWl5UKI2QCqANQA6APQLaUcKMZrkX6fv/EmAODs3/8PTJr1N2O2WfnCRamlSgxot0FigHqfpAdKJIKj05rjn71V1zoxf+gCeg4P4ovffsTwdhVb4r3Zyi99CUo4hManN6FuxfIJ+5YEAhBPbUQ0HMaq051jzingrMCdd+uFEJUAHgOwFsBiqEHIo20Oaj9DCKFoP78P4BCAXzJAGUeJRtH37vsAgJG+Poz09cW3MaPJvmKJATVLFuPc7j1q7zYatfz9hVT3Sa6daI/30EPXg7h15QomzZxpePuKJdm92cX79mR83I3z3Wga6gEAxwbunIOREOJvATwDoAXAmwAOaj93Syn7k+w/FUAD1IC1FsB2IcQhANuklG/l2g7SZ+ijc/Exao/fD3g8UMJhW1y4KLPExICbl69YPjEg8T6Jv3Iq5v/oWVTMmY0b3/g6/vqTrQgN9ENRFFw90Y76dQ+a0sZiyCWpxC2BO+tgpPWE/hHAVKiB5E09j9MC1J+1P/u053oIwDNCiDYAj7KnVDyJ94SUSARf+DerMHTufFYZTWW1tbi0/wCLYi0qlhjwp+e3orIvcwGlmcM66e6TNO9+Eed/vhe9R4+h9/ARRwWjXO7NuiVwZ/VpFEIsghpIfliI3oyU8iCAg0KIZu3vH0opT+b7vG6VVZV752l8dVYlSgaHdN8Y7e/6gEWxFuf1+eCZPBmrz5+0bGKAEolkvE/SuGkDqu9djIsv/QpKJGKrLz+Fnm3CLYFb9ydSC0QPSykLPk2slLITwNeEEC8IIcCAlJusq9w/bkfTUB9Wjei7MWqVan5KL3LqNOb391s2McBTUqLrPkndiuVJg5XVFXK2CacH7kTZ1Bk1SCmfLVpLAEgpnwEwrZiv4WS5Vrk3DV1IWvk9v/88eg4fAWCtan5K7dbly8DQDQDqeV1/5Xf46Z2XsP7K7+IXvNj9BSqOQs42EQvcmYJy3YrlWLxvTzwQ2WGC3PF0ByMp5b8UsyEJr6PrHhSlls1swDGZLlwsirWHq2+/AyjKhALKe7ZvRWltLTyl/vj9BSquXGblLlTRqh1XzuUMDA6lt8odHg/g92W8cFm1mp/G6nnrCBCJoHbZUjTvfhEVc2YDGL2/ULt0KZRQCL1aj5eKy6zZJuw4z2ROdzGFEJXMfDPWy78f/YbzH/7uSxO2J1v+Qc9swFAU1C1fhrmPtyEaCuHM8y8gMjyMwIzpUMJhhIJBfHrgILrK72RRrMXF7i/4HnwAjd/9zoTtTrq/YCdGzzahZ57JTNcTM+T67rcLIa4X+x4SjfrnP8j4v5N9eFJN9ZOuyr1p6AL8U6eiceMGAIDH50t64/W0/w68Xr2ERbEWF7u/0NHRkXY/uyYG2JmRs03oqWXKdD0xQ67BKJhuo1aLBD29J23fBmbQ5SdZppueYrnIrVvxYjm7VvMTWZnRRat2nWeyWMUG2wFcB5C25ySEuA/AH7R/dwNYK6W8UKQ2OVaqbnmuxXKc5p+ocIpRtJpLLVNsAl3VogK+w8LItui1EmrqdTO0IJJCUOdT7tX+fhhAP4BtAOw9wVKO8hnDTdUtz6dYLtvlkO0+SSNRsRSjaDXXWqb4PG3zMgcjo+8rZXsFmQbgIQDdAOam2a8Kas8oJa2ItgHAoVjauBBiTZbtcYx8xnCTdcsnz5ubd7Gcm6f5JyqEYhWt5jukrofR95WyuopIKT8GsAMAhBB9QohzUsqfJtk1CG227jTaACgY7R0B6nx3lEHXf/4xgPTr1iy9+N8QmDEDn//+ED7//SEAyTPdMt3Mdus0/0SFUOzZJrIZUoffj/I7ZuKu554Btv8x69cqtny+0j4DYI8QYi2ALVLKvwDxtYzWAHgvzWMBdWguKKV8VXvcHKg9rqISQlRBXfIi9loNUsrtxX7dQuo/dTr+72KuW+OW2YKJ7EzvkLr37iYsfO5Zy45k5Fz0KqX8JdRJU78GoFMIERFCXANwHtrCelpgmkAI8aC2z6/HPeeOXNuThQMADkopDyZM1HqomC/48u8/jP8phHynGNEr1XLIrOYnspbRIfWT8EXDY7bFhtQ9kycXNBAV/LqWz4OllG1QezgXoC6oVw11iYhmqMNwB4QQdyZ56DaoQ3TbEp7r43zaoocQ4jGo6y3Fe2Dav4PachZF8c9/kPE/hRCbYgR+f1GnGIndeGU1P5H1qUPq51POMxk51VXQ1yv0dS3vMJnQu5iq/RxP2NDWKXpTCLEVao8EUANQA4C9JqRxr0toR6L3oAbPg7k8qdFZJ0asW+Om2YKJ7E7PkDqGhgwdUs/2uliwuemklP3jV3iNLQ0B4O+gJjVch3rR7wSwpVCvnYU1SH5fqhvqCrRZO9Jxacw3hCMdlyZsT/eznn2S/RxftyZNt7y0pibnbnmuswUTkfH0DKlDG1Iv1jVp/M/provJFP1OljYM9rAQogFqpVW3lPLPxX7dNPqS/C6IzNl/E/yx6wp+dmBs1/dnB/4CAFjdUo8jHZfiPyfbDiDjPum2+y2+bg0RGUNvLdMbx87g/3WUjXlsIa9JmbYvXfCFlO/BsFm7pZTdUsp/MSsQaVl0ee+T6NUj53A7NHa9kNuhCP7p9TMAgH96/Uza7Xr2SbX9pd92cd0aIhozpN64cUM8EMXEhtR9Dz6AN33zinZNyua6l0w2K71+2Yj544r4OjU69wnqfcK+/olTcQBA7/Vb6OjoQO/1W2m3x/6dy3NcHbwNKArg8wHl5fB9ax0GZ0yHb95cjLxyALh5E9FIBH/59UH4VyzT+5ZsLdMEoW7CYzHKDcfC871H8QmAT9K8V1/TfPT/5dOk2wpxTdKzvasrdRJFNsN0c4UQDbG6oGIQQnxT++fJYr0G0gelZEN4qZ9oagDBGzcm/L6uehJaWlpQ9/q1pCcmth1Axn1SbZ8aHQYikQndcgCI3Pe38W55qTyL5g1PZPO28pJsKQsjdHR0xI+p2/FYjOKxGNXR0YG66klFuybp2b5gwYKUASnblV6nCSH2CyEKuliNEKJSCPFrADVFDHaxQFOVagcpZTCbJ/zm6nko84+94Jb5S/Dd++8CAHz3/rvSbtezT6rt9w1Ldd2aNN3yxqc3IRoKGbr0sB1XmCRyi2Jek7K57iWT1T0jKeU+qKnZh4UQT6UqatVLCDFbCPE0gDcB7JFS/mM+z5eOFmiCSN4zakAWw3MxX10wE+vXLUR5QO1glgd8WL9uYfxG4OqWeqxft3DMYxK369kn1fb/+Iv/Al/T/LTtMyPTzY4rTBK5RTGvSeO3p7ouppJ1Np2Wrr1YCyKdQojzAPYDeEPPvR4hxJehplh/C8AcAFullEuybUeO3kfynlEVgDdyecLVLfVpD/Lqlnr89OXOMT9nu4+e57ACPStMEpG5jLgmZbouJpNzarc2dc8ObeaChwH8J63wNYjRWp4+qD2RqoS/g1Av/FuklG/m+vo5OgBgbZLfr8XYCVspB3pWmCQiSqZgMzAA8clOq6AOeyUGnz7t724jpv1JRUr5SyFEm5aI0Q0AQohmbVtOsy/o8e2viWI9taXYdYVJIspeoa9rBS16TQg0Zha1ZnIfgGe14UUAmCulTNZbKhirrDFfCLmsMDlesqUsiJzArGxSMxT6upY2GAkhfiGlfLygr2gyLZHBjKmIHCHXFSYTZbuUBZFdxLJJKxfMx9SmJrObYyuZekae8b8QQsw2YYJTx7PLUF6+K0zOW/94TjOIE9lBYjap3YOR0dekTMFISfxBy6B7QQhxXkrJmwEFZLehvGxWmPSWlSEwYzrueu4ZBKZPN7ilRMZwWjap0dekbI/UXACvAqgdv0EIUVmQFpFtxJayqFvVisrIzaT7xJayWLhzBwMROVqybFLSL9tgVC2lXCelTFY4anSaNlmAnhUm81nKgsgukmWTkn7ZXiE8Qoj/DmC/lPIv47cVqE1kM+oKkz1cyoIcj9mkxZNVMJJSPiyE6ACwRQgBqIvkHYI6s4GS7rGUH6smOOhZYTK2lIVRK0y6iZtSia3AKdmkVrye5DIdUIs260Ib1JqdFmiBSAhxDWpg6oS6lPcbUsqBwjXXvaya4JC4wqS/cirm/+hZVMyZjRvf+Dr++pOtCA30Q9FWmKxf96DZzXUcphIbyynZpFa8nmSd2g1MmHVhEYAlAPZAXVZ8rfYnFqCCYIByLL0rTPYePsJgVAROSiW2E2aTFl6mBIaM87VJKf8spfwlgE4p5TwppRdqb+l7UDPvYgFqC9S54a4LIT4SQvxcCLEw5ROT5eldYdKMpSzcYHwqsRKNmtwid2E2aWGl7RnlukS49rg/A9gX+53Wg1oM4GsAFkENVm1CiEMA1kkpB3N5LTKPp6QEi/ftybhf3YrlqFux3IAWuQsnpjXfaDZpJ16b9pUxQ3Wj2aQtzCbVoZAVWfel26j1oPZpqeHzAFQDeATARahLUXy5gG0hcjymEluDmk16Hvf3tKMyNAQoCipDQ7i/px3z+8+j5/ARs5toCwUL11LK/hz2PwjgoBCiCuqQIPN/iRLkkkp8e3AQXb/5bXw/phIXD7NJC8f0vqMQYj/Uxfm6M+1L5Da5phInfjO0QiqxUzGbtHBMnThJW4xvHRLuLRHRqFgqcePmJ+ENBABtrrN0qcTqA73wBgJofGojxOYnHVGDpEQiuLT/gKUSYWLZpLXLlqJ594uomDMbwGg2ae3SpVBCIfRyqC4jU4ORNlT3MIAXtD9ElETdylYs2rUT5fWz4C0rS5tKDL8f5fWzsGjXTkvUtBRKrKZq4MMPzW4KAGaTFprpw3TFXGGVyEliqcTde/eh8uzNpAGpMnIT3rubsPC5Zx2XwWW1mipmkxaWfec3J3IhPRPTeiZPdlwgYk2V8zEYEdlMplTiyKkus5tYcFyewfmc9fWJyOH0pBJjaMhxqcTJaqpY4OssDEZENqIrlTgStWUqMZdncDcO05GhrJieayd6UokRidgylThWU9V/6vSYP+3dg3itegkG/JMBjydeU9XePThhX28gwJoqm2IwIkNZLT3XTvSmEvsefMCWqcSsqXI3DtORoayWnmsnelOJfU3z0fLd7xjQouLg8gzuxJ4RGYbpuaQXl2dwHwYjMgzTcykbemqqSmtqHFdT5VYMRmQYLnlA2eLyDO7BrxRUUEzPpULh8gzuwmBEBZXrkgeJuOQBAVyewW04TEcFxfRcKhQuz+Au7BlRUTA9l/KRWFOVbMbrWE1V9b2LcfGlX0GJRPgFxuYYjKho9C55ULeqFQ1tjzIriuK4PIP7cJiOiorpuUSkB4MRFR3Tc4koE34dpaJiei4R6cGeERVVYnpuaW0t7tm+FY0bnsA927eitLYWnlJ/PD2XiNyLwYiKium5RKQHh+moaJieS0R6MRhR0TA9l4j04jAdkYVxZVxr4fkoHgYjIgvjyrjWwvNRPAxGRBaWuDIumY/no3gYjIgsiivjWgvPR3ExGBFZFFfGtRaej+JiMCKyKK6May08H8XF1G4iE3FlXGvh+TAPgxGRibgyrrXwfJiHw3REJuLKuNbC82EeBiOyHDcWFtatbMWiXTtRXj8L3rKyjCvjltfPwqJdO1HXusLglroDz4fxGIzIctxaWBhbGbduVSsqIzeT7hNbGXfhzh1cor3IeD6MxWBEluPmwkKujGstPB/GYTAiS2FhIVfGtRqeD2MwnJOlJCssnCIaTW6VcbgyrrXwfBiHPSOyFLcXFnJlXGvh+TAOe0ZkOBYWphZbGbdu9UrMfbwNJYEAgNGVcc//fC96jx5D7+EjqF/3oMmtdT6eD+MwGJHhWFiYHFfGtRaeD2MxGJHhYoWFNUsW49zuPeqwXDSatrCwaeiCWlhYWop56x93ZD0HV8a1Fp4PYzEYkWnqVrZiimjEmedfwPBnn2csLAzMmI67nnuG9RxEDsQEBjIVCwuJCGAwIgtwa2GhG6c9IkqFwYgswY2FhW6d9qhYGNztzVlfNcmW3FpYmDjt0dSmJpNbY3+x4F65YD6Ppw2xZ0Smc2NhIac9Kjw3z2noBAxGZLpYYWHtsqVo3v0iKubMBjBaWFi7dCmUUAi9DhqqSzbtEeWOwd3+GIzIVImFhY0bN8Qr3GNihYWNT29CNBRyzP0At097VGgM7vbHe0ZkKicXFnLaI+MkC+5ummDXCVwZjIQQjwFYJ6Vca3ZbyLk47VFh5RLcbw8Oous3v43vx+BuXa4KRkKIvQCCAKoA1JjaGHI8TntUWLkG9/6EfRncrctV94yklG1Syi0AOsxuC+XOLvUksXbWLl+GRbt2orx+FrxlZRmnPSqvn4VFu3YyEI0TC+6Nm5+ENxAAvOrlK11wVx/ohTcQQONTGyE2P8nJTC3KVcGInMEuxaKJ7eS0R4VTt7JVd3CH38/gbhMMRmQ7dqknGd9Ot057VAx6g7v37iYGd5tgMCJbsUs9Sap2unHao2LRE9w9kydnFdztMgTsRPwKloeuri6zm4CODnfd/op++q8Ij4QAAOGREbz/29/BO+tvABh7LJRoFOET7fCtWAaPd+J3umTtxKRJGOnrA6BOe9Q0/Cm8TXch+sEZIKxeTG9f68N7hw7BW5Nffo1bPhfDv/8D5vf3Q4lEcHRaczybbtW1TswfuoDIqWtZHYvohYsYefkVfOb3wXvnF4vYcnNY+XPBYJSHBQsWoKyszLTX7+joQEtLi2mvb4buzpO4ol24EQ5jWu9VNPy7bxh+LPq7PkDXkWO462trks6Dlqyd/qlTcQkASv3wV07F/B89i4o5s3Hj4wv460+2IjTQDyjAjOAA6tfmXnXgls/FrcuXcfLmLUSRek5DDA1h/h136J7T8Nwf38PnAKo/68G8b/77orXdDFb4XNy+fTvll3gGI7IcO9STxO4Hnf2H/4lJM2foamfTjYtQwmH4q6oQmDEdH/+v/xNvZ/PuF3H+53vRe/QYeg8fQf26B4vSbidJnNNwTHD/xtfjwV2JRHH1RLuu4zl+aHXu9x5N2uul4rBNMBJCnM/yIUEppfO/HjqQFepJlEgEnx58FbMe+uaEVODEi1bo+nWM9Pbqa2cohKaRCwgFg/FZymPt9JSUoHHTBlTfuxgXX/oVlEiEKcgZxOY0rFu9EnMfb4tPJRWb0zDb4J5sSiHO4mAc2wQjKeVcs9tAxrBCsWi65QgSL1oenw+zHn4Q//rq/y1IO+047ZEZEuc0THa8YnMaXq+tQfT427qCO6cUMpdtghG5T93KVkwRjTjz/AsY/uzzzPUkd8zEXc89g7LaWlzafyBpr0avdGsNjb9ohQeHsGjXTl3t9JaVITBjOu567hmmG+dB75yGvqb5aPnud+I/c75A62IwIkuL1ZN0792HyrM3k17o4/Ukzz0Lr8+H/q4PMi6ylmkY7urb6jBczxtv4tbly/B4PPHtyS5aSy9+Al9lJUoGh1AZvoEB/+Sk7axb1YqGtkdZS2QSzhdoXW69O1dldgNIv2zrSfQUxaabxWHoo3PxOhMlEsHA6S70nzqN/lOn0d49iNeql6jBxuOJX7TauwcxcLoLob4+rLrWyaJWi+KUQtblqmAkhNgrhDgE4FkAzUKIQ9rvms1uG6WXqVg0ckpNF9VbFJsuYCUOw8HjAUpK9F+0oKYZs6jVehILWrOZUojzBRrDVV/RpJRtZreBsnfr8uV49lm6epJbV64gPDCYMSMq62G4/lNYMHwJ0dsjaS9anlI/FK3QNVU7Q9eDuHXliu66Fyqc8UkpeoeAObRqDFf1jMieEutJSmtrcc/2rWjc8ATu2b4VpbW18JT6AUXB1RPtulZQzXoYruZenPbNVHs54RtJ21gZuYnyL34RKClJ205FaycZL1lvmPMFWgePMFne+HqSaCiEM8+/gMjwMAIzpkMJhxEKBvHpgYPoKr8zY0bUrcuXEY1lU3k86hCcouhKy151rXPMjW5g9KI1HPkciERQ27q8IHUvVDjpClrVIeCelFMK9RwexBe//YiZzXcFBiOytGT1JB6fL2lG1Gn/HXi9eknGjKgPJs/G0TtXZT0MByD+PEnnQfN6M9a9sKjVHKkKWvUMAXNo1RgMRmRpyepJci6KRYoU3pp7ofSE0TR8IW1aNrxeIBpNedHy+nyYPLch7fthUas5UhW06ppSSBtaZW+2uBiMyLYSi2JvXr6SsVcDpM+GSzcMt+ranwFF4UXLwpIVtMbmLExV0Dr4oRwzX+AnL7+CeT/4PodWTcAEBrK1WEaU9+6mtIuslUyugKe0VNcwXLK07KbBbkBRULtsKZp3v4iKObMBjN4Pql26FEoohF6mbpsmVtAaS0bpP3UayscX0taGxYfigkEMdH0AbyAQL2iNDa02Pr0J0VCIaxwVGXtGZHtenw+eyZOx+vxJvDbtK0mTC2b+2/sRCgbTpvBmGobz+Hyo/9bD8cSEGN4PsoZizWnIoVVjsGdEjhA5dTptUWzv0WNpU3gTh+FSpo97PGnTsutWLMfifXsYiEyWWNAKv58FrTbBYES2d+vyZWBIrf9pGrqA9Vd+h5/eeQnrr/wunrgQuh5Ez6E3UwYsDsM5i97h27pVrVi4cwcnrbUADtOR7V19+53MyQXRKEYypPByGM5Z9Azflta0sKDVItgzItvreeuIWmyarlcTDgOZZnHgMJzjZBq+5VyB1sFgRLYWK4r1PfgAGjduSNmr8VVVAQCmffWrHIZzCb3Dt7euXDGxlRTDYES2FiuK9TXNT7mPEomgpNSPxqc3QWx+MmXAYgqvsyQO33KuQOtjMCLHiwWsTOm5HIZzFl3Dt+wNWwaDERE5jt7hW/aGrYNpJETkOLHecEdHR9r9WNBqHQxGuSkBgJHYwm4mun37ttlNsAwei1E8FqN4LEaZfSwSrpkTxsI9iqIY2xoH6OjoWAHguNntICKyqdaWlpYxK1+yZ5Sb9wC0ArgCgIPNRET6lACYCfUaOgZ7RkREZDpm0xERkekYjIiIyHQMRkREZDoGIyIiMh2DERERmY7BiIiITMdgREREpmPRq80IIaoAPAagW/tVg5Ryex7P9xiAbinlGwVonqHyPRZCiGYAjwCoAtCgPc8WKWWwoA0tgAK817webyVuOu+ZOOl6wJ6R/RwAcFBKeVBKeRDAQSHEoVyeSPsg7y1k4wyW87HQLkiLpZRbpJRtUsq1AIIAPtaOi9Xke94L9rmxADed90wccz1gMLKRhG8tsW9B0P4dFEI8lMNTPgz1P6LtFOBYrJFS/jLxF1LKLQD6AOwraGPzlO97LcLnxjRuOu+ZOO16wGBkL+sAJJsT/z0Abdk8kRBiDQDbDc0lyPdYPJviP+xBAGvyaVgR5PteC/a5sQA3nfdMHHU9YDCylzUYHRtO1A1gcZbPVZX4jcqG8j0WfQBqkvz+GtR7CVaS73st5OfGbG4675k46nrABAb76UvyuyCy+I8khHhs/FCFTeV8LKSUc1NsWoLk/8HNlu95z/tzYyFuOu+ZOOZ6wJ6RTei5uapzn2YA7xegSaYp1LFIYQ0slNSR73st8rEylJvOeyZOvB4wGNlHsqGFXPZZLKXszLcxJivUsRhDCPFDqDeErZTynO97LcqxMombznsmjrsecJjOftJ9wJJ12eOs0h0voJyPxXjaN8Q2AC15tah48n2vBTtWFuCm856JY64HDEYGEkKcz/IhQSll7D9J7INVlWrndEV7QohYcZ8lmHksUtgGYK0FCx/zfa/FOFZmcdN5z8RR1wOAwchQaW6e6nlsUAgRRPJvQg3IXB+wBkCLEGLduN9XAdii/f6QVjhXdCYfizGEEAcAtJmdTZRMvu+10MfKTG4675k47XoAMBjZzftI/k2oChlqBFJ1x7XCuW02nA4o52ORSAixDcDWxAuSEKLZKuPomnzfa0GOlUW46bxn4qjrARMY7OUA1BTU8dYC2G9wW8yW97HQ/uPtT3IBslrxY77v1UmfGzed90ycdF4ZjOxE+zbToI33AojfgMX47rQQ4noW92WqCtZIg+R7LLSK87kAaoQQa7Q/D2kXqmT/wU2T73vN5vFW56bznonTrgccprOf+6BOaRL7YM3VJnsc732kGTcWQuzFaJX2PiHEI1BnLrbT+HlOx0Krv4hNJvnDJPtbJsMoQb7nXe/j7cBN5z0Tx1wPPIqiGPVaRERESXGYjoiITMdgREREpmMwIiIi0zEYERGR6RiMiIjIdAxGRERkOgYjIiIyHYMRkQMJIRrssmgeEcBgRORUD8E+i+YRcTogIoeaC2CvECI2GWgV1Oldgqa1iCgN9oyIHEQI8ZgQ4rr246GETUEGIrIy9oyIHEKb7PIxqD2g7Wa3hygbnCiVyAGEEA9BXd/mDRvPxk0uxmE6ImfYpv29xdRWEOWIPSMim9NSuK8DgJTSY25riHLDnhGRcwTNbgBRrhiMiGxOy5LrBFCVuAQ1kZ1wmI7IAbShug6ovaM3oNYVBcH6IrIJpnYTOUcngD6MBiKAQ3dkEwxGRDYnhGgGsA/AOillt9ntIcoFh+mIbEy7R3QIwFoGIrIzJjAQ2ds2ANsYiMjuGIyIbErrFT0E4Ndmt4UoXwxGRPbVbHYDiAqFwYjIvmJDc9vS7kVkA0xgILIxIUQH1B5SN9R6ooMmN4koJwxGRDamFbtug7p0BKDWFf0awF4pZWeKhxFZDoMRkQNoyQxbADwMtegVUHtLbVLKN8xqF5FeDEZEDqOtbdQGYI32q2pOB0RWxwQGIoeRUh7UFthbp/2Kk6eS5TEYETmEEKJh3KzdQQDdvHdEdsBhOiIHEUL8EMBcqIGoAWqGHWdnIMtjMCIiItNxmI6IiEzHYERERKZjMCIiItMxGBERkekYjIiIyHQMRkREZLr/D4o2Xzxq2uIGAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_samples = 10\n",
    "stride = 100\n",
    "eps = 0.025\n",
    "k = gp.kernels.SquaredExponential()\n",
    "\n",
    "x = lab.expand_dims(lab.linspace(-5, 5, 100), axis=-1)\n",
    "freqs = lab.expand_dims(lab.linspace(0.0001, .5, 2000), axis=-1)\n",
    "z = lab.expand_dims(lab.range(int((2000-cut)/stride)) * eps + eps/2, axis=-1)\n",
    "feats_cos = lab.cos(2*math.pi*z  *lab.squeeze(x))/lab.sqrt(freqs.shape[0])\n",
    "feats_sin = lab.sin(2*math.pi*z * lab.squeeze(x))/lab.sqrt(freqs.shape[0])\n",
    "v_cos = lab.sum(feats_cos * lab.squeeze(data), axis=-1)\n",
    "v_sin = lab.sum(feats_sin * lab.squeeze(data), axis=-1)\n",
    "ys = []\n",
    "\n",
    "print(eps *lab.sum(vff.objectives.gaussian_spectral_density(k, z)))\n",
    "# plot mean and confidences\n",
    "\n",
    "std = lab.sqrt(k.K_diag(x) - 2*eps *lab.sum(vff.objectives.gaussian_spectral_density(k, z)))\n",
    "feats_cos =  lab.cos(2*math.pi*z  *lab.squeeze(x))\n",
    "feats_sin = lab.sin(2*math.pi*z * lab.squeeze(x))\n",
    "mean = lab.sum(eps* (math.sqrt(2)*lab.expand_dims(v_cos, axis=-1) * feats_cos +\n",
    "                     math.sqrt(2)*lab.expand_dims(v_sin, axis=-1) * feats_sin), \n",
    "               axis=0)\n",
    "print(mean.shape)\n",
    "seaborn.lineplot(x=lab.squeeze(x), y=lab.squeeze(mean), color='b', linestyle='dashed')\n",
    "plt.fill_between(x=lab.squeeze(x), y1=mean-std, y2=mean+std, color='b', alpha=0.4)\n",
    "plt.fill_between(x=lab.squeeze(x), y1=mean-2*std, y2=mean++2*std, color='b', alpha=0.2)\n",
    "plt.fill_between(x=lab.squeeze(x), y1=mean-3*std, y2=mean++3*std, color='b', alpha=0.1)\n",
    "\n",
    "s = lab.expand_dims(vff.objectives.gaussian_spectral_density(k, z), axis=-1)\n",
    "C = lab.concat( lab.sqrt(2) * feats_cos, lab.sqrt(2)* feats_sin, axis=0)\n",
    "kbar = lab.diag(lab.concat(vff.objectives.gaussian_spectral_density(k, z), \n",
    "                           vff.objectives.gaussian_spectral_density(k, z),\n",
    "                          axis=0))\n",
    "cov = k.K(x, x) - eps * lab.transpose(C) @ kbar @ C\n",
    "for i in range(num_samples):\n",
    "    seaborn.lineplot(x=lab.squeeze(x), y=mean+lab.squeeze(lab.chol(cov) @ lab.randn(cov.shape[-1], 1)), \n",
    "                                                     color='k', alpha=1/(i+1))\n",
    "plt.xlim(x.min(), x.max())\n",
    "plt.xlabel(r'$x$')\n",
    "plt.ylabel(r'$f(x)$')\n",
    "plt.savefig('../images/if_x.png', bbox_inches=\"tight\")\n",
    "\n",
    "plt.show()\n",
    "plt.clf()\n",
    "\n",
    "\n",
    "\n",
    "# plot inducing points\n",
    "plt.scatter(x=lab.squeeze(z), y = lab.squeeze(v_cos + v_sin), color='r', marker='*', s=300)\n",
    "plt.scatter(x=-lab.squeeze(z), y=lab.squeeze(v_cos - v_sin), color='r', marker='*', s=300)\n",
    "\n",
    "# and the means = inducing points\n",
    "plt.scatter(x=lab.squeeze(z), y = lab.squeeze(v_cos + v_sin), color='b', marker='o')\n",
    "plt.scatter(x=-lab.squeeze(z), y=lab.squeeze(v_cos - v_sin), color='b', marker='o')\n",
    "# finally show the uncertainty at the edges \n",
    "edge_points = lab.range(int(cut/stride)) * eps + z[-1, 0] + eps\n",
    "edge_points = lab.concat(edge_points, -edge_points)\n",
    "plt.errorbar(x=edge_points, y = np.zeros(edge_points.shape[-1]), \n",
    "             yerr = 2*vff.objectives.gaussian_spectral_density(k, lab.expand_dims(edge_points, axis=-1)), fmt='o', color='b')\n",
    "\n",
    "plt.xlim(-freqs.max(), freqs.max())\n",
    "plt.xlabel(r'$\\xi$')\n",
    "plt.ylabel(r'$\\bar{f}(\\xi)$')\n",
    "plt.savefig('../images/iff_xi.png', bbox_inches=\"tight\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "vff",
   "language": "python",
   "name": "vff"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/code/notebooks/results_summary.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1201fcd6-8794-42ad-a390-99bb7d515a79",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import json\n",
    "import numpy as np\n",
    "import sys, pathlib\n",
    "sys.path.insert(0, str(pathlib.Path().resolve().parent))\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn\n",
    "seaborn.set()\n",
    "seaborn.set_style('whitegrid')\n",
    "plt.rcParams.update({'figure.figsize' : (24, 12),\n",
    "                     # bigger labels for readability\n",
    "                    'font.size' : 32,\n",
    "                    'axes.labelsize' : 32,\n",
    "                    'xtick.labelsize' : 28,\n",
    "                    'ytick.labelsize' : 28,\n",
    "                     'axes.titlesize' : 32,\n",
    "                     # Latex-like fonts\n",
    "                     'text.usetex' : True,\n",
    "                     'font.family' : 'serif',\n",
    "                     'font.serif' : 'Computer Modern',\n",
    "                     'mathtext.fontset' : 'cm',\n",
    "                     'mathtext.rm' : 'Bitstream Vera Sans',\n",
    "                     'mathtext.it' : 'Bitstream Vera Sans:italic',\n",
    "                     'mathtext.bf' : 'Bitstream Ver Sans:bold',\n",
    "                      'lines.linewidth' : 3,\n",
    "                    })\n",
    "\n",
    "datasets = [\n",
    "    'temperature',\n",
    "    'precipitation',\n",
    "    'houseprice',\n",
    "]\n",
    "\n",
    "models = [\n",
    "    'SGPR-points-cv_SE',\n",
    "    'IFF_SE',\n",
    "    'VISH-chordal_SE',\n",
    "    'SGPR-points-cv_M52',\n",
    "    'IFF_M52',\n",
    "    'VFF_M52',\n",
    "    'VISH-chordal_M52'\n",
    "    'ASVGP_M52',\n",
    "    'SKI_M52',\n",
    "    'SKI_SE',\n",
    "]\n",
    "\n",
    "configs = {('precipitation', 'SGPR-points-cv_SE') : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000, 3600],\n",
    "           ('precipitation', 'IFF_SE') : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],\n",
    "           #('precipitation', 'SGPR-points-cv_M52') : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000, 3600],\n",
    "           #('precipitation', 'IFF_M52') : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],\n",
    "           ('precipitation', 'VFF_M52') : [6, 11, 16, 21, 26, 31, 36, 41, 46, 51, 56, 61],\n",
    "           ('precipitation', 'ASVGP_M52') : [12, 24, 36, 48, 60, 72, 84, 96],\n",
    "           ('precipitation', 'SKI_SE') : [152],\n",
    "           #('precipitation', 'VISH-chordal_SE') : [9, 18, 27, 36],\n",
    "           #('precipitation', 'VISH-chordal_M52') : [9, 18, 27, 36],\n",
    "           #\n",
    "           #('temperature', 'SGPR-points-cv_SE') : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000, 3600],\n",
    "           #('temperature', 'IFF_SE') : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],\n",
    "           #('temperature', 'VISH-chordal_SE') : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000],\n",
    "           ('temperature', 'SGPR-points-cv_M52') : [100, 200, 400, 600, 800, 1000, 1250, 1500, 1750, 2000, 2250, 2500, 2750, 3000, 3600],\n",
    "           ('temperature', 'IFF_M52') : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],\n",
    "           ('temperature', 'VFF_M52') : [6, 11, 16, 21, 26, 31, 36, 41, 46, 51, 56, 61],\n",
    "           ('temperature', 'ASVGP_M52') : [12, 24, 36, 48, 60, 72, 84, 96],\n",
    "           #('temperature', 'VISH-chordal_SE') : [9, 18, 27, 36, 45],\n",
    "           ('temperature', 'VISH-chordal_M52') : [9, 18, 27, 36, 45],\n",
    "           #('temperature', 'SKI_M52') : [28, 56, 113, 169],\n",
    "           ('temperature', 'SKI_SE') : [28, 56, 113, 169],\n",
    "           #('houseprice' , 'SGPR-points-cv_SE') : [100, 200, 400, 600, 800, 1200, 1500, 1750, 2000, 2250, 2500, 2750, 3000],\n",
    "           ('houseprice' , 'IFF_SE') :[5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],\n",
    "           ('houseprice' , 'SGPR-points-cv_M52') : [100, 200, 400, 600, 800, 1200, 1500, 1750, 2000, 2250, 2500, 2750, 3000], \n",
    "           ('houseprice', 'VFF_M52') : [6, 11, 16, 21, 26, 31, 36, 41, 46, 51, 56, 61],\n",
    "           ('houseprice', 'ASVGP_M52') : [12, 24, 36, 48, 60, 72, 84, 96],\n",
    "           ('houseprice', 'SKI_SE') : [326],\n",
    "           #('houseprice' , 'IFF_M52') : [5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60],\n",
    "           #('houseprice', 'VISH-chordal_SE') : [9, 18, 27, 36],\n",
    "           #('houeprice', 'VISH-chordal_M52') : [9, 18, 27, 36],\n",
    "          } \n",
    "\n",
    "seeds = [\n",
    "    12,\n",
    "    17,\n",
    "    44,\n",
    "    92,\n",
    "    101\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "7d314518",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\talay\\AppData\\Local\\Temp\\ipykernel_2960\\43642490.py:33: MatplotlibDeprecationWarning: Auto-removal of grids by pcolor() and pcolormesh() is deprecated since 3.5 and will be removed two minor releases later; please call grid(False) first.\n",
      "  cbar = m.colorbar(ticks=level, location='bottom', pad='5%')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1008x576 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from netCDF4 import Dataset as NetCDFFile\n",
    "import pyproj\n",
    "import lab, math\n",
    "import pandas as pd\n",
    "from mpl_toolkits.basemap import Basemap, cm\n",
    "import matplotlib.colors as mcolors\n",
    "trends = ['darkviolet','royalblue', 'skyblue','lightblue','palegreen','white','yellow','sandybrown','darkorange','red','darkred']\n",
    "\n",
    "tt=matplotlib.colors.ListedColormap(trends)\n",
    "\n",
    "# temperature\n",
    "fname = '../data/trends_feb_2020_2021.nc'\n",
    "nc = NetCDFFile(fname)\n",
    "data = nc['TEMPTREND'][:, :]\n",
    "lons = nc['lon'][:]\n",
    "lats = nc['lat'][:]\n",
    "\n",
    "lons, lats = np.meshgrid(lons, lats)\n",
    "\n",
    "\n",
    "plt.figure(figsize=(14,8))\n",
    "# create polar stereographic Basemap instance.\n",
    "m = Basemap(projection='robin',lon_0=0, resolution='c')\n",
    "m.drawcoastlines()\n",
    "x, y = m(lons, lats)\n",
    "\n",
    "level = [-7.5,-4.1,-2.0,-1.0,-0.5,-0.2,0.2,0.5,1.0,2.0,4.1,7.5]\n",
    "norm = mcolors.BoundaryNorm(level, 11, clip=True)\n",
    "\n",
    "cs = m.contourf(x, y ,data,levels=level,cmap=tt, alpha=1,vmin=-4.1,vmax=4.1, extend='both', norm=norm)\n",
    "cs.cmap.set_under(color='darkviolet')\n",
    "cs.cmap.set_over(color='darkred')\n",
    "cbar = m.colorbar(ticks=level, location='bottom', pad='5%')\n",
    "cbar.set_label(r'Temperature deviation Feb 2020/2021 ($^{\\circ}C$)')\n",
    "#plt.title('Land & Sea temperature trends Feb 2020/2021')\n",
    "#plt.show()\n",
    "plt.savefig('temperature.png')"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "134c5b95-0073-456c-8141-8cd6c1de05dd",
   "metadata": {},
   "source": [
    "# Reporting $N, D$\n",
    "\n",
    "First we load each dataset in turn, generate an 80/20 train/test split, and report the values of $N$ and $D$ recorded in Table 1. Also, report the number of test points and normalising standard deviation of $y$, in case this is needed to compare to other results (for example, to renormalise the RMSE and NLPD, or unscale by the number of variables)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a80b321c-fdfd-4a95-ab15-97bf07134240",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "d:\\OneDrive\\Work\\mlg\\projects\\vff\\.vff-venv\\lib\\site-packages\\numpy\\ma\\core.py:1013: RuntimeWarning: overflow encountered in multiply\n",
      "  result = self.f(da, db, *args, **kwargs)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------------------------------------------------------\n",
      "precipitation:\n",
      "-------------------------------------------------------------\n",
      "N=23144 \t D=2 \t N_test=5785 \t stdy=58.855\n",
      "-------------------------------------------------------------\n",
      "temperature:\n",
      "-------------------------------------------------------------\n",
      "N=12947 \t D=2 \t N_test=3236 \t stdy=2.766\n",
      "-------------------------------------------------------------\n",
      "houseprice:\n",
      "-------------------------------------------------------------\n",
      "N=106875 \t D=2 \t N_test=26718 \t stdy=0.642\n"
     ]
    }
   ],
   "source": [
    "from netCDF4 import Dataset as NetCDFFile\n",
    "import pyproj\n",
    "import lab, math\n",
    "import pandas as pd\n",
    "\n",
    "rng = np.random.default_rng(12)\n",
    "\n",
    "# precipitation\n",
    "fname = '../data/nws_precip_mtd_20210101_conus.nc'\n",
    "nc = NetCDFFile(fname)\n",
    "data = 25.4*nc.variables['normal'][:][::4, ::4]\n",
    "x_n, y_n = nc.variables['x'][:][::4], nc.variables['y'][::-1][::4]\n",
    "x_grid, y_grid= np.meshgrid(x_n,y_n)\n",
    "p = pyproj.Proj(projparams='+proj=stere +lat_0=90 +lat_ts=60 +lon_0=-105 +x_0=0 +y_0=0 +a=6371200 +b=6371200 +units=m +no_defs')\n",
    "lons, lats = p(x_grid, y_grid, inverse=True)\n",
    "\n",
    "lons_real = lons[~data.mask]\n",
    "lats_real = lats[~data.mask]\n",
    "data_real = data[~data.mask]\n",
    "\n",
    "x = np.array(np.vstack((lons_real.flatten(), lats_real.flatten())).T).astype(np.float64)\n",
    "y = np.array(data_real.flatten()).astype(np.float64)\n",
    "\n",
    "stdx = lab.std(x, axis=-2)\n",
    "meanx = lab.mean(x, axis=-2)\n",
    "x = (x -  meanx) / stdx\n",
    "stdy = lab.std(y, axis=-1)\n",
    "meany = lab.mean(y, axis=-1)\n",
    "y = (y - meany) / stdy\n",
    "\n",
    "num_train = math.ceil(80/100 * y.shape[0])\n",
    "idx = np.arange(0, y.shape[0], 1)\n",
    "rng.shuffle(idx)\n",
    "train_idx = idx[:num_train]\n",
    "test_idx = idx[num_train:]\n",
    "x_train = x[..., train_idx, :]\n",
    "y_train = y[..., train_idx]\n",
    "x_test = x[..., test_idx, :]\n",
    "y_test = y[..., test_idx]\n",
    "\n",
    "N = y_train.shape[0]\n",
    "D = x.shape[-1]\n",
    "width = x_train.max() - x_train.min()\n",
    "\n",
    "print('-------------------------------------------------------------')\n",
    "print('precipitation:')\n",
    "print('-------------------------------------------------------------')\n",
    "print('N={} \\t D={} \\t N_test={} \\t stdy={:.3f}'.format(N, D, y_test.shape[0], stdy))\n",
    "\n",
    "# temperature\n",
    "fname = '../data/trends_feb_2020_2021.nc'\n",
    "nc = NetCDFFile(fname)\n",
    "data = nc['TEMPTREND'][:, :]\n",
    "lons = nc['lon'][:]\n",
    "lats = nc['lat'][:]\n",
    "\n",
    "lons, lats = np.meshgrid(lons, lats)\n",
    "\n",
    "lons_real = lons[~data.mask]\n",
    "lats_real = lats[~data.mask]\n",
    "data_real = data[~data.mask]\n",
    "\n",
    "x = np.array(np.vstack((lons_real.flatten(), lats_real.flatten())).T).astype(np.float64)\n",
    "y = np.array(data_real.flatten()).astype(np.float64)\n",
    "\n",
    "stdx = lab.std(x, axis=-2)\n",
    "meanx = lab.mean(x, axis=-2)\n",
    "x = (x -  meanx) / stdx\n",
    "stdy = lab.std(y, axis=-1)\n",
    "meany = lab.mean(y, axis=-1)\n",
    "y = (y - meany) / stdy\n",
    "\n",
    "num_train = math.ceil(80/100 * y.shape[0])\n",
    "idx = np.arange(0, y.shape[0], 1)\n",
    "rng.shuffle(idx)\n",
    "train_idx = idx[:num_train]\n",
    "test_idx = idx[num_train:]\n",
    "x_train = x[..., train_idx, :]\n",
    "y_train = y[..., train_idx]\n",
    "x_test = x[..., test_idx, :]\n",
    "y_test = y[..., test_idx]\n",
    "\n",
    "N = y_train.shape[0]\n",
    "D = x.shape[-1]\n",
    "width = x_train.max() - x_train.min()\n",
    "print('-------------------------------------------------------------')\n",
    "print('temperature:')\n",
    "print('-------------------------------------------------------------')\n",
    "print('N={} \\t D={} \\t N_test={} \\t stdy={:.3f}'.format(N, D, y_test.shape[0], stdy))\n",
    "\n",
    "# houseprice\n",
    "fname = '../data/england_wales_house_prices.csv'\n",
    "df = pd.read_csv(fname)\n",
    "df = df.sample(frac=0.2, random_state=1)\n",
    "\n",
    "x = np.array(np.vstack((df['longitude'], df['latitude'])).T)\n",
    "y = np.array(np.log(df['price']).to_numpy())\n",
    "\n",
    "stdx = lab.std(x, axis=-2)\n",
    "meanx = lab.mean(x, axis=-2)\n",
    "x = (x -  meanx) / stdx\n",
    "stdy = lab.std(y, axis=-1)\n",
    "meany = lab.mean(y, axis=-1)\n",
    "y = (y - meany) / stdy\n",
    "\n",
    "num_train = math.ceil(80/100 * y.shape[0])\n",
    "idx = np.arange(0, y.shape[0], 1)\n",
    "rng.shuffle(idx)\n",
    "train_idx = idx[:num_train]\n",
    "test_idx = idx[num_train:]\n",
    "x_train = x[..., train_idx, :]\n",
    "y_train = y[..., train_idx]\n",
    "x_test = x[..., test_idx, :]\n",
    "y_test = y[..., test_idx]\n",
    "\n",
    "N = y_train.shape[0]\n",
    "D = x.shape[-1]\n",
    "width = x_train.max() - x_train.min()\n",
    "print('-------------------------------------------------------------')\n",
    "print('houseprice:')\n",
    "print('-------------------------------------------------------------')\n",
    "print('N={} \\t D={} \\t N_test={} \\t stdy={:.3f}'.format(N, D, y_test.shape[0], stdy))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "c2b299bd-c74a-4454-9db2-af6a07ba16f2",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\talay\\AppData\\Local\\Temp\\ipykernel_2960\\626953247.py:3: DeprecationWarning: `set_matplotlib_formats` is deprecated since IPython 7.23, directly use `matplotlib_inline.backend_inline.set_matplotlib_formats()`\n",
      "  set_matplotlib_formats('svg')\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------------------------------------------------------\n",
      "temperature:\n",
      "-------------------------------------------------------------\n",
      "Normalising times in seconds: [1828.0731810815632, 1413.3355804383755, 2276.3660259768367, 1475.0132148973644, 3007.8161508217454]\n",
      "SGPR-points-cv_M52:\n",
      "\t 100 \t RMSE: 0.8354 (0.0074) \t NLPD: 1.2431 (0.0071) \t NVFE: 0.3053 (0.0094) \t time: 0.0036 (0.0007)\n",
      "\t 200 \t RMSE: 0.6256 (0.0152) \t NLPD: 0.9544 (0.0213) \t NVFE: 0.0318 (0.0133) \t time: 0.0085 (0.0025)\n",
      "\t 400 \t RMSE: 0.4688 (0.0117) \t NLPD: 0.6652 (0.0211) \t NVFE: -0.2415 (0.0066) \t time: 0.0334 (0.0066)\n",
      "\t 600 \t RMSE: 0.4286 (0.0136) \t NLPD: 0.5792 (0.0294) \t NVFE: -0.3301 (0.0049) \t time: 0.0540 (0.0131)\n",
      "\t 800 \t RMSE: 0.4017 (0.0120) \t NLPD: 0.5130 (0.0268) \t NVFE: -0.3854 (0.0059) \t time: 0.0572 (0.0069)\n",
      "\t 1000 \t RMSE: 0.3720 (0.0078) \t NLPD: 0.4353 (0.0184) \t NVFE: -0.4409 (0.0076) \t time: 0.1258 (0.0262)\n",
      "\t 1250 \t RMSE: 0.3486 (0.0078) \t NLPD: 0.3696 (0.0206) \t NVFE: -0.4949 (0.0056) \t time: 0.1504 (0.0115)\n",
      "\t 1500 \t RMSE: 0.3296 (0.0071) \t NLPD: 0.3122 (0.0193) \t NVFE: -0.5385 (0.0043) \t time: 0.1855 (0.0214)\n",
      "\t 1750 \t RMSE: 0.3122 (0.0055) \t NLPD: 0.2566 (0.0154) \t NVFE: -0.5757 (0.0044) \t time: 0.2072 (0.0300)\n",
      "\t 2000 \t RMSE: 0.3008 (0.0051) \t NLPD: 0.2181 (0.0155) \t NVFE: -0.6127 (0.0047) \t time: 0.2965 (0.0463)\n",
      "\t 2250 \t RMSE: 0.2907 (0.0049) \t NLPD: 0.1856 (0.0157) \t NVFE: -0.6393 (0.0052) \t time: 0.3555 (0.0549)\n",
      "\t 2500 \t RMSE: 0.2817 (0.0055) \t NLPD: 0.1513 (0.0183) \t NVFE: -0.6648 (0.0044) \t time: 0.3907 (0.0363)\n",
      "\t 2750 \t RMSE: 0.2742 (0.0055) \t NLPD: 0.1244 (0.0190) \t NVFE: -0.6881 (0.0043) \t time: 0.5086 (0.0749)\n",
      "\t 3000 \t RMSE: 0.2674 (0.0053) \t NLPD: 0.0995 (0.0192) \t NVFE: -0.7065 (0.0039) \t time: 0.6186 (0.0761)\n",
      "\t 3600 \t RMSE: 0.2552 (0.0051) \t NLPD: 0.0530 (0.0189) \t NVFE: -0.7406 (0.0049) \t time: 1.0000 (0.0000)\n",
      "IFF_M52:\n",
      "\t 80 \t RMSE: 0.9846 (0.0143) \t NLPD: 1.4061 (0.0134) \t NVFE: 0.4420 (0.0035) \t time: 0.0006 (0.0003)\n",
      "\t 316 \t RMSE: 0.5259 (0.0144) \t NLPD: 0.7825 (0.0244) \t NVFE: -0.1461 (0.0065) \t time: 0.0005 (0.0001)\n",
      "\t 712 \t RMSE: 0.4308 (0.0140) \t NLPD: 0.5826 (0.0303) \t NVFE: -0.3347 (0.0076) \t time: 0.0020 (0.0002)\n",
      "\t 1264 \t RMSE: 0.3770 (0.0134) \t NLPD: 0.4499 (0.0336) \t NVFE: -0.4472 (0.0083) \t time: 0.0078 (0.0010)\n",
      "\t 1972 \t RMSE: 0.3378 (0.0117) \t NLPD: 0.3392 (0.0329) \t NVFE: -0.5254 (0.0078) \t time: 0.0238 (0.0031)\n",
      "\t 2832 \t RMSE: 0.3127 (0.0097) \t NLPD: 0.2600 (0.0300) \t NVFE: -0.5905 (0.0072) \t time: 0.0767 (0.0093)\n",
      "\t 3860 \t RMSE: 0.2952 (0.0081) \t NLPD: 0.2001 (0.0264) \t NVFE: -0.6342 (0.0063) \t time: 0.2052 (0.0242)\n",
      "\t 5032 \t RMSE: 0.2665 (0.0067) \t NLPD: 0.0954 (0.0228) \t NVFE: -0.6888 (0.0055) \t time: 0.4561 (0.0523)\n",
      "\t 6364 \t RMSE: 0.2470 (0.0056) \t NLPD: 0.0182 (0.0205) \t NVFE: -0.7359 (0.0049) \t time: 1.0279 (0.1226)\n",
      "\t 7852 \t RMSE: 0.2407 (0.0053) \t NLPD: -0.0081 (0.0204) \t NVFE: -0.7600 (0.0049) \t time: 2.0479 (0.2397)\n",
      "\t 9500 \t RMSE: 0.2397 (0.0052) \t NLPD: -0.0120 (0.0209) \t NVFE: -0.7699 (0.0050) \t time: 3.4023 (0.3457)\n",
      "\t 11308 \t RMSE: 0.2394 (0.0052) \t NLPD: -0.0129 (0.0213) \t NVFE: -0.7752 (0.0050) \t time: 6.3908 (0.8041)\n",
      "VFF_M52:\n",
      "\t 121 \t RMSE: 0.9229 (0.0154) \t NLPD: 1.3687 (0.0126) \t NVFE: 0.4718 (0.0035) \t time: 0.0013 (0.0003)\n",
      "\t 441 \t RMSE: 0.5063 (0.0141) \t NLPD: 0.7900 (0.0184) \t NVFE: -0.0212 (0.0053) \t time: 0.0014 (0.0002)\n",
      "\t 961 \t RMSE: 0.4161 (0.0142) \t NLPD: 0.6067 (0.0217) \t NVFE: -0.1620 (0.0061) \t time: 0.0038 (0.0005)\n",
      "\t 1681 \t RMSE: 0.3743 (0.0134) \t NLPD: 0.5068 (0.0217) \t NVFE: -0.2320 (0.0061) \t time: 0.0135 (0.0016)\n",
      "\t 2601 \t RMSE: 0.3412 (0.0117) \t NLPD: 0.4227 (0.0199) \t NVFE: -0.2808 (0.0055) \t time: 0.0460 (0.0057)\n",
      "\t 3721 \t RMSE: 0.3173 (0.0103) \t NLPD: 0.3559 (0.0176) \t NVFE: -0.3186 (0.0049) \t time: 0.1286 (0.0150)\n",
      "\t 5041 \t RMSE: 0.2979 (0.0085) \t NLPD: 0.2966 (0.0143) \t NVFE: -0.3461 (0.0040) \t time: 0.3340 (0.0436)\n",
      "\t 6561 \t RMSE: 0.2755 (0.0075) \t NLPD: 0.2280 (0.0118) \t NVFE: -0.3716 (0.0035) \t time: 0.7169 (0.0870)\n",
      "\t 8281 \t RMSE: 0.2588 (0.0065) \t NLPD: 0.1747 (0.0098) \t NVFE: -0.3897 (0.0029) \t time: 1.4441 (0.1606)\n",
      "\t 10201 \t RMSE: 0.2525 (0.0060) \t NLPD: 0.1524 (0.0089) \t NVFE: -0.3987 (0.0027) \t time: 2.7123 (0.3115)\n",
      "\t 12321 \t RMSE: 0.2508 (0.0059) \t NLPD: 0.1453 (0.0087) \t NVFE: -0.4027 (0.0027) \t time: 4.9517 (0.5981)\n",
      "\t 14641 \t RMSE: 0.2500 (0.0059) \t NLPD: 0.1417 (0.0087) \t NVFE: -0.4048 (0.0027) \t time: 8.4444 (1.0073)\n",
      "ASVGP_M52:\n",
      "\t 144 \t RMSE: 0.8701 (0.0120) \t NLPD: 1.3032 (0.0096) \t NVFE: 0.4314 (0.0029) \t time: 0.0007 (0.0001)\n",
      "\t 576 \t RMSE: 0.4808 (0.0141) \t NLPD: 0.7148 (0.0184) \t NVFE: -0.1089 (0.0061) \t time: 0.0009 (0.0001)\n",
      "\t 1296 \t RMSE: 0.3956 (0.0130) \t NLPD: 0.5167 (0.0220) \t NVFE: -0.3040 (0.0069) \t time: 0.0029 (0.0004)\n",
      "\t 2304 \t RMSE: 0.3563 (0.0117) \t NLPD: 0.4144 (0.0238) \t NVFE: -0.3944 (0.0068) \t time: 0.0137 (0.0016)\n",
      "\t 3600 \t RMSE: 0.3362 (0.0127) \t NLPD: 0.3596 (0.0289) \t NVFE: -0.4348 (0.0079) \t time: 0.0534 (0.0059)\n",
      "\t 5184 \t RMSE: 0.3127 (0.0100) \t NLPD: 0.2857 (0.0255) \t NVFE: -0.4889 (0.0069) \t time: 0.1667 (0.0192)\n",
      "\t 7056 \t RMSE: 0.2484 (0.0057) \t NLPD: 0.0670 (0.0162) \t NVFE: -0.6047 (0.0042) \t time: 0.4881 (0.0575)\n",
      "\t 9216 \t RMSE: 0.2215 (0.0053) \t NLPD: -0.0475 (0.0158) \t NVFE: -0.6592 (0.0044) \t time: 1.1898 (0.1424)\n",
      "SKI_SE:\n",
      "\t 784 \t RMSE: 0.4543 (0.0126) \t NLPD: 2.0202 (0.0100) \t NVFE: -0.2834 (0.0064) \t time: 1.7279 (0.3670)\n",
      "\t 3136 \t RMSE: 0.3708 (0.0127) \t NLPD: 2.0710 (0.0347) \t NVFE: -0.3570 (0.0210) \t time: 1.1017 (0.1304)\n",
      "\t 12769 \t RMSE: 0.2173 (0.0052) \t NLPD: 1.5149 (0.0069) \t NVFE: -0.4795 (0.0048) \t time: 0.6551 (0.0759)\n",
      "\t 28561 \t RMSE: 0.2090 (0.0047) \t NLPD: 1.4794 (0.0030) \t NVFE: -0.4905 (0.0070) \t time: 0.5984 (0.0697)\n",
      "-------------------------------------------------------------\n",
      "precipitation:\n",
      "-------------------------------------------------------------\n",
      "Normalising times in seconds: [1176.6124686559779, 1937.6550163770444, 1374.0613891810062, 1141.693664239021, 1373.8210597819998]\n",
      "SGPR-points-cv_SE:\n",
      "\t 100 \t RMSE: 26.8710 (0.2868) \t NLPD: 4.7106 (0.0109) \t NVFE: 0.6304 (0.0034) \t time: 0.0079 (0.0011)\n",
      "\t 200 \t RMSE: 24.3644 (0.3496) \t NLPD: 4.6134 (0.0141) \t NVFE: 0.5495 (0.0031) \t time: 0.0175 (0.0024)\n",
      "\t 400 \t RMSE: 22.3842 (0.3736) \t NLPD: 4.5285 (0.0162) \t NVFE: 0.4776 (0.0038) \t time: 0.0540 (0.0074)\n",
      "\t 600 \t RMSE: 20.9287 (0.3622) \t NLPD: 4.4621 (0.0167) \t NVFE: 0.4291 (0.0038) \t time: 0.0689 (0.0065)\n",
      "\t 800 \t RMSE: 19.9480 (0.2395) \t NLPD: 4.4171 (0.0098) \t NVFE: 0.3972 (0.0106) \t time: 0.1162 (0.0174)\n",
      "\t 1000 \t RMSE: 19.0802 (0.4686) \t NLPD: 4.3727 (0.0243) \t NVFE: 0.3671 (0.0077) \t time: 0.1513 (0.0114)\n",
      "\t 1250 \t RMSE: 18.5708 (0.3544) \t NLPD: 4.3515 (0.0172) \t NVFE: 0.3554 (0.0138) \t time: 0.2001 (0.0339)\n",
      "\t 1500 \t RMSE: 18.0755 (0.3642) \t NLPD: 4.3277 (0.0185) \t NVFE: 0.3421 (0.0114) \t time: 0.2744 (0.0300)\n",
      "\t 1750 \t RMSE: 17.3384 (0.4691) \t NLPD: 4.2814 (0.0290) \t NVFE: 0.3067 (0.0122) \t time: 0.3759 (0.0458)\n",
      "\t 2000 \t RMSE: 17.2199 (0.3322) \t NLPD: 4.2821 (0.0169) \t NVFE: 0.3123 (0.0036) \t time: 0.4786 (0.0749)\n",
      "\t 2250 \t RMSE: 16.8075 (0.3118) \t NLPD: 4.2575 (0.0163) \t NVFE: 0.2948 (0.0038) \t time: 0.5278 (0.0395)\n",
      "\t 2500 \t RMSE: 15.9579 (0.4138) \t NLPD: 4.1964 (0.0271) \t NVFE: 0.2443 (0.0111) \t time: 0.8463 (0.0702)\n",
      "\t 2750 \t RMSE: 16.2491 (0.2921) \t NLPD: 4.2212 (0.0163) \t NVFE: 0.2662 (0.0045) \t time: 0.7768 (0.0565)\n",
      "\t 3000 \t RMSE: 16.0514 (0.2951) \t NLPD: 4.2079 (0.0168) \t NVFE: 0.2550 (0.0045) \t time: 1.0000 (0.0000)\n",
      "\t 3600 \t RMSE: 15.6623 (0.3056) \t NLPD: 4.1811 (0.0184) \t NVFE: 0.2326 (0.0049) \t time: 1.4402 (0.0443)\n",
      "IFF_SE:\n",
      "\t 72 \t RMSE: 27.8665 (0.3239) \t NLPD: 4.7465 (0.0119) \t NVFE: 0.6670 (0.0030) \t time: 0.0005 (0.0000)\n",
      "\t 280 \t RMSE: 25.6419 (0.2907) \t NLPD: 4.6629 (0.0115) \t NVFE: 0.5908 (0.0029) \t time: 0.0007 (0.0001)\n",
      "\t 632 \t RMSE: 23.9590 (0.3240) \t NLPD: 4.5955 (0.0137) \t NVFE: 0.5318 (0.0035) \t time: 0.0024 (0.0002)\n",
      "\t 1124 \t RMSE: 21.8592 (0.3885) \t NLPD: 4.5040 (0.0172) \t NVFE: 0.4720 (0.0043) \t time: 0.0103 (0.0009)\n",
      "\t 1760 \t RMSE: 20.0682 (0.3942) \t NLPD: 4.4195 (0.0181) \t NVFE: 0.4128 (0.0044) \t time: 0.0339 (0.0024)\n",
      "\t 2532 \t RMSE: 18.3012 (0.3846) \t NLPD: 4.3282 (0.0185) \t NVFE: 0.3530 (0.0044) \t time: 0.1021 (0.0073)\n",
      "\t 3444 \t RMSE: 16.6989 (0.3376) \t NLPD: 4.2370 (0.0177) \t NVFE: 0.2921 (0.0042) \t time: 0.2612 (0.0192)\n",
      "\t 4488 \t RMSE: 15.7062 (0.2932) \t NLPD: 4.1757 (0.0169) \t NVFE: 0.2443 (0.0040) \t time: 0.6173 (0.0460)\n",
      "\t 5688 \t RMSE: 15.1499 (0.2947) \t NLPD: 4.1400 (0.0181) \t NVFE: 0.2135 (0.0044) \t time: 1.1866 (0.1160)\n",
      "\t 7008 \t RMSE: 14.9064 (0.2984) \t NLPD: 4.1244 (0.0190) \t NVFE: 0.1963 (0.0046) \t time: 2.2101 (0.1752)\n",
      "\t 8492 \t RMSE: 14.7486 (0.3138) \t NLPD: 4.1146 (0.0203) \t NVFE: 0.1875 (0.0049) \t time: 4.0113 (0.3638)\n",
      "\t 10100 \t RMSE: 14.6542 (0.3261) \t NLPD: 4.1088 (0.0214) \t NVFE: 0.1824 (0.0051) \t time: 6.4610 (0.4333)\n",
      "VFF_M52:\n",
      "\t 121 \t RMSE: 28.1652 (0.3651) \t NLPD: 4.7754 (0.0114) \t NVFE: 0.7614 (0.0030) \t time: 0.0015 (0.0001)\n",
      "\t 441 \t RMSE: 25.4869 (0.3160) \t NLPD: 4.6715 (0.0111) \t NVFE: 0.6524 (0.0029) \t time: 0.0019 (0.0002)\n",
      "\t 961 \t RMSE: 24.2569 (0.3356) \t NLPD: 4.6259 (0.0125) \t NVFE: 0.6093 (0.0032) \t time: 0.0053 (0.0004)\n",
      "\t 1681 \t RMSE: 22.0713 (0.3792) \t NLPD: 4.5396 (0.0144) \t NVFE: 0.5553 (0.0037) \t time: 0.0211 (0.0017)\n",
      "\t 2601 \t RMSE: 20.0165 (0.3831) \t NLPD: 4.4485 (0.0151) \t NVFE: 0.4987 (0.0037) \t time: 0.0768 (0.0058)\n",
      "\t 3721 \t RMSE: 18.2857 (0.3882) \t NLPD: 4.3634 (0.0157) \t NVFE: 0.4470 (0.0039) \t time: 0.2439 (0.0180)\n",
      "\t 5041 \t RMSE: 16.6869 (0.3504) \t NLPD: 4.2784 (0.0148) \t NVFE: 0.3970 (0.0037) \t time: 0.6081 (0.0504)\n",
      "\t 6561 \t RMSE: 15.7923 (0.3158) \t NLPD: 4.2259 (0.0142) \t NVFE: 0.3619 (0.0036) \t time: 1.3743 (0.1152)\n",
      "\t 8281 \t RMSE: 15.2650 (0.2985) \t NLPD: 4.1926 (0.0142) \t NVFE: 0.3378 (0.0037) \t time: 3.0229 (0.2834)\n",
      "\t 10201 \t RMSE: 15.0197 (0.3018) \t NLPD: 4.1760 (0.0149) \t NVFE: 0.3229 (0.0039) \t time: 5.4216 (0.4452)\n",
      "\t 12321 \t RMSE: 14.8276 (0.3147) \t NLPD: 4.1633 (0.0159) \t NVFE: 0.3129 (0.0042) \t time: 9.9436 (0.7800)\n",
      "\t 14641 \t RMSE: 14.7042 (0.3201) \t NLPD: 4.1548 (0.0164) \t NVFE: 0.3063 (0.0043) \t time: 16.7781 (1.3733)\n",
      "ASVGP_M52:\n",
      "\t 144 \t RMSE: 28.3895 (0.3761) \t NLPD: 4.7564 (0.0109) \t NVFE: 0.7521 (0.0032) \t time: 0.0009 (0.0001)\n",
      "\t 576 \t RMSE: 25.5680 (0.3032) \t NLPD: 4.6525 (0.0111) \t NVFE: 0.6119 (0.0029) \t time: 0.0013 (0.0001)\n",
      "\t 1296 \t RMSE: 23.5195 (0.3362) \t NLPD: 4.5737 (0.0130) \t NVFE: 0.5378 (0.0035) \t time: 0.0047 (0.0004)\n",
      "\t 2304 \t RMSE: 21.2239 (0.3769) \t NLPD: 4.4757 (0.0156) \t NVFE: 0.4712 (0.0043) \t time: 0.0239 (0.0022)\n",
      "\t 3600 \t RMSE: 19.1676 (0.3815) \t NLPD: 4.3770 (0.0164) \t NVFE: 0.4053 (0.0049) \t time: 0.0903 (0.0069)\n",
      "\t 5184 \t RMSE: 17.0105 (0.3503) \t NLPD: 4.2631 (0.0160) \t NVFE: 0.3350 (0.0044) \t time: 0.2865 (0.0174)\n",
      "\t 7056 \t RMSE: 15.9913 (0.3327) \t NLPD: 4.2010 (0.0168) \t NVFE: 0.2844 (0.0042) \t time: 0.7717 (0.0614)\n",
      "\t 9216 \t RMSE: 15.3319 (0.2973) \t NLPD: 4.1609 (0.0154) \t NVFE: 0.2586 (0.0039) \t time: 1.7089 (0.1406)\n",
      "SKI_SE:\n",
      "\t 23104 \t RMSE: 14.4919 (0.3158) \t NLPD: 4.8063 (0.0046) \t NVFE: 0.1867 (0.0060) \t time: 3.8135 (0.2882)\n",
      "-------------------------------------------------------------\n",
      "houseprice:\n",
      "-------------------------------------------------------------\n",
      "Normalising times in seconds: [4732.610398067161, 4745.18714494165, 4734.8946112818085, 6359.661034961231, 8698.538021967746]\n",
      "IFF_SE:\n",
      "\t 72 \t RMSE: 0.5320 (0.0014) \t NLPD: 0.7879 (0.0027) \t NVFE: 1.2326 (0.0007) \t time: 0.0002 (0.0001)\n",
      "\t 300 \t RMSE: 0.5158 (0.0015) \t NLPD: 0.7569 (0.0028) \t NVFE: 1.2051 (0.0007) \t time: 0.0002 (0.0000)\n",
      "\t 668 \t RMSE: 0.5054 (0.0015) \t NLPD: 0.7367 (0.0030) \t NVFE: 1.1874 (0.0007) \t time: 0.0008 (0.0001)\n",
      "\t 1176 \t RMSE: 0.4962 (0.0016) \t NLPD: 0.7182 (0.0031) \t NVFE: 1.1710 (0.0007) \t time: 0.0028 (0.0003)\n",
      "\t 1848 \t RMSE: 0.4881 (0.0017) \t NLPD: 0.7018 (0.0033) \t NVFE: 1.1561 (0.0008) \t time: 0.0094 (0.0009)\n",
      "\t 2664 \t RMSE: 0.4818 (0.0018) \t NLPD: 0.6888 (0.0036) \t NVFE: 1.1453 (0.0009) \t time: 0.0279 (0.0027)\n",
      "\t 3628 \t RMSE: 0.4776 (0.0017) \t NLPD: 0.6798 (0.0035) \t NVFE: 1.1371 (0.0009) \t time: 0.0745 (0.0079)\n",
      "\t 4736 \t RMSE: 0.4737 (0.0016) \t NLPD: 0.6717 (0.0033) \t NVFE: 1.1302 (0.0008) \t time: 0.1381 (0.0143)\n",
      "\t 5984 \t RMSE: 0.4706 (0.0015) \t NLPD: 0.6650 (0.0032) \t NVFE: 1.1245 (0.0008) \t time: 0.2881 (0.0293)\n",
      "\t 7400 \t RMSE: 0.4677 (0.0015) \t NLPD: 0.6586 (0.0031) \t NVFE: 1.1197 (0.0008) \t time: 0.5481 (0.0539)\n",
      "\t 8952 \t RMSE: 0.4651 (0.0014) \t NLPD: 0.6530 (0.0030) \t NVFE: 1.1153 (0.0007) \t time: 0.9610 (0.0867)\n",
      "\t 10664 \t RMSE: 0.4627 (0.0014) \t NLPD: 0.6475 (0.0029) \t NVFE: 1.1113 (0.0007) \t time: 1.8029 (0.1815)\n",
      "SGPR-points-cv_M52:\n",
      "\t 100 \t RMSE: 0.5251 (0.0016) \t NLPD: 0.7748 (0.0030) \t NVFE: 1.2212 (0.0008) \t time: 0.0039 (0.0004)\n",
      "\t 200 \t RMSE: 0.5154 (0.0016) \t NLPD: 0.7561 (0.0031) \t NVFE: 1.2053 (0.0006) \t time: 0.0130 (0.0017)\n",
      "\t 400 \t RMSE: 0.5034 (0.0018) \t NLPD: 0.7328 (0.0035) \t NVFE: 1.1854 (0.0005) \t time: 0.0339 (0.0038)\n",
      "\t 600 \t RMSE: 0.4964 (0.0016) \t NLPD: 0.7187 (0.0031) \t NVFE: 1.1734 (0.0008) \t time: 0.0715 (0.0121)\n",
      "\t 800 \t RMSE: 0.4905 (0.0016) \t NLPD: 0.7068 (0.0031) \t NVFE: 1.1628 (0.0011) \t time: 0.0938 (0.0037)\n",
      "\t 1200 \t RMSE: 0.4834 (0.0017) \t NLPD: 0.6922 (0.0035) \t NVFE: 1.1507 (0.0010) \t time: 0.1626 (0.0065)\n",
      "\t 1500 \t RMSE: 0.4798 (0.0018) \t NLPD: 0.6846 (0.0036) \t NVFE: 1.1443 (0.0008) \t time: 0.3049 (0.0308)\n",
      "\t 1750 \t RMSE: 0.4768 (0.0016) \t NLPD: 0.6784 (0.0032) \t NVFE: 1.1390 (0.0010) \t time: 0.5578 (0.0874)\n",
      "\t 2000 \t RMSE: 0.4747 (0.0017) \t NLPD: 0.6738 (0.0034) \t NVFE: 1.1351 (0.0008) \t time: 0.7391 (0.1093)\n",
      "\t 2250 \t RMSE: 0.4730 (0.0015) \t NLPD: 0.6701 (0.0032) \t NVFE: 1.1318 (0.0009) \t time: 0.8370 (0.1573)\n",
      "\t 2500 \t RMSE: 0.4712 (0.0016) \t NLPD: 0.6663 (0.0032) \t NVFE: 1.1288 (0.0008) \t time: 0.8613 (0.0788)\n",
      "\t 2750 \t RMSE: 0.4699 (0.0015) \t NLPD: 0.6634 (0.0030) \t NVFE: 1.1265 (0.0009) \t time: 0.9093 (0.1320)\n",
      "\t 3000 \t RMSE: 0.4686 (0.0015) \t NLPD: 0.6606 (0.0031) \t NVFE: 1.1241 (0.0008) \t time: 1.0000 (0.0000)\n",
      "VFF_M52:\n",
      "\t 121 \t RMSE: 0.5288 (0.0015) \t NLPD: 0.7820 (0.0027) \t NVFE: 1.2335 (0.0007) \t time: 0.0004 (0.0000)\n",
      "\t 441 \t RMSE: 0.5126 (0.0015) \t NLPD: 0.7511 (0.0028) \t NVFE: 1.2068 (0.0007) \t time: 0.0006 (0.0001)\n",
      "\t 961 \t RMSE: 0.5010 (0.0015) \t NLPD: 0.7283 (0.0029) \t NVFE: 1.1875 (0.0007) \t time: 0.0017 (0.0002)\n",
      "\t 1681 \t RMSE: 0.4907 (0.0016) \t NLPD: 0.7078 (0.0031) \t NVFE: 1.1706 (0.0008) \t time: 0.0056 (0.0005)\n",
      "\t 2601 \t RMSE: 0.4842 (0.0017) \t NLPD: 0.6944 (0.0033) \t NVFE: 1.1588 (0.0008) \t time: 0.0170 (0.0016)\n",
      "\t 3721 \t RMSE: 0.4784 (0.0017) \t NLPD: 0.6824 (0.0033) \t NVFE: 1.1493 (0.0008) \t time: 0.0495 (0.0048)\n",
      "\t 5041 \t RMSE: 0.4745 (0.0016) \t NLPD: 0.6741 (0.0032) \t NVFE: 1.1419 (0.0008) \t time: 0.1164 (0.0112)\n",
      "\t 6561 \t RMSE: 0.4709 (0.0015) \t NLPD: 0.6664 (0.0030) \t NVFE: 1.1359 (0.0007) \t time: 0.2479 (0.0238)\n",
      "\t 8281 \t RMSE: 0.4682 (0.0015) \t NLPD: 0.6606 (0.0029) \t NVFE: 1.1310 (0.0007) \t time: 0.5096 (0.0459)\n",
      "\t 10201 \t RMSE: 0.4654 (0.0015) \t NLPD: 0.6545 (0.0029) \t NVFE: 1.1265 (0.0007) \t time: 0.9857 (0.0997)\n",
      "\t 12321 \t RMSE: 0.4628 (0.0014) \t NLPD: 0.6489 (0.0029) \t NVFE: 1.1224 (0.0007) \t time: 1.6952 (0.1635)\n",
      "\t 14641 \t RMSE: 0.4606 (0.0014) \t NLPD: 0.6439 (0.0028) \t NVFE: 1.1187 (0.0007) \t time: 2.8431 (0.2541)\n",
      "ASVGP_M52:\n",
      "\t 144 \t RMSE: 0.5360 (0.0014) \t NLPD: 0.7954 (0.0026) \t NVFE: 1.2426 (0.0006) \t time: 0.0003 (0.0000)\n",
      "\t 576 \t RMSE: 0.5152 (0.0015) \t NLPD: 0.7558 (0.0029) \t NVFE: 1.2061 (0.0007) \t time: 0.0004 (0.0000)\n",
      "\t 1296 \t RMSE: 0.5030 (0.0015) \t NLPD: 0.7318 (0.0030) \t NVFE: 1.1853 (0.0007) \t time: 0.0013 (0.0001)\n",
      "\t 2304 \t RMSE: 0.4893 (0.0016) \t NLPD: 0.7044 (0.0031) \t NVFE: 1.1619 (0.0009) \t time: 0.0065 (0.0006)\n",
      "\t 3600 \t RMSE: 0.4821 (0.0018) \t NLPD: 0.6895 (0.0035) \t NVFE: 1.1490 (0.0008) \t time: 0.0298 (0.0029)\n",
      "\t 5184 \t RMSE: 0.4763 (0.0017) \t NLPD: 0.6772 (0.0033) \t NVFE: 1.1391 (0.0008) \t time: 0.0830 (0.0089)\n",
      "\t 7056 \t RMSE: 0.4718 (0.0016) \t NLPD: 0.6677 (0.0033) \t NVFE: 1.1308 (0.0008) \t time: 0.2037 (0.0281)\n",
      "\t 9216 \t RMSE: 0.4684 (0.0015) \t NLPD: 0.6604 (0.0030) \t NVFE: 1.1248 (0.0008) \t time: 0.4359 (0.0391)\n",
      "SKI_SE:\n",
      "\t 106276 \t RMSE: 0.4445 (0.0009) \t NLPD: 1.1004 (0.0026) \t NVFE: 1.0898 (0.0016) \t time: 0.1349 (0.0183)\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"1673.28pt\" height=\"1695.84pt\" viewBox=\"0 0 1673.28 1695.84\" xmlns=\"http://www.w3.org/2000/svg\" version=\"1.1\">\n",
       " <metadata>\n",
       "  <rdf:RDF xmlns:dc=\"http://purl.org/dc/elements/1.1/\" xmlns:cc=\"http://creativecommons.org/ns#\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\">\n",
       "   <cc:Work>\n",
       "    <dc:type rdf:resource=\"http://purl.org/dc/dcmitype/StillImage\"/>\n",
       "    <dc:date>2023-08-13T14:33:08.410517</dc:date>\n",
       "    <dc:format>image/svg+xml</dc:format>\n",
       "    <dc:creator>\n",
       "     <cc:Agent>\n",
       "      <dc:title>Matplotlib v3.5.1, https://matplotlib.org/</dc:title>\n",
       "     </cc:Agent>\n",
       "    </dc:creator>\n",
       "   </cc:Work>\n",
       "  </rdf:RDF>\n",
       " </metadata>\n",
       " <defs>\n",
       "  <style type=\"text/css\">*{stroke-linejoin: round; stroke-linecap: butt}</style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M -0 1695.84 \n",
       "L 1673.28 1695.84 \n",
       "L 1673.28 0 \n",
       "L -0 0 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 95.007437 468.110745 \n",
       "L 543.754595 468.110745 \n",
       "L 543.754595 35.339207 \n",
       "L 95.007437 35.339207 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\">\n",
       "      <path d=\"M 95.007437 468.110745 \n",
       "L 95.007437 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(77.096849 501.18117)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMR17-31\" d=\"M 1702 4058 \n",
       "C 1702 4192 1696 4192 1606 4192 \n",
       "C 1357 3916 979 3827 621 3827 \n",
       "C 602 3827 570 3827 563 3808 \n",
       "C 557 3795 557 3782 557 3648 \n",
       "C 755 3648 1088 3686 1344 3839 \n",
       "L 1344 461 \n",
       "C 1344 236 1331 160 781 160 \n",
       "L 589 160 \n",
       "L 589 0 \n",
       "C 896 0 1216 0 1523 0 \n",
       "C 1830 0 2150 0 2458 0 \n",
       "L 2458 160 \n",
       "L 2266 160 \n",
       "C 1715 160 1702 230 1702 458 \n",
       "L 1702 4058 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "        <path id=\"CMR17-30\" d=\"M 2688 2025 \n",
       "C 2688 2416 2682 3080 2413 3591 \n",
       "C 2176 4039 1798 4198 1466 4198 \n",
       "C 1158 4198 768 4058 525 3597 \n",
       "C 269 3118 243 2524 243 2025 \n",
       "C 243 1661 250 1106 448 619 \n",
       "C 723 -39 1216 -128 1466 -128 \n",
       "C 1760 -128 2208 -7 2470 600 \n",
       "C 2662 1042 2688 1559 2688 2025 \n",
       "z\n",
       "M 1466 -26 \n",
       "C 1056 -26 813 325 723 812 \n",
       "C 653 1188 653 1738 653 2096 \n",
       "C 653 2588 653 2997 736 3387 \n",
       "C 858 3929 1216 4096 1466 4096 \n",
       "C 1728 4096 2067 3923 2189 3400 \n",
       "C 2272 3036 2278 2607 2278 2096 \n",
       "C 2278 1680 2278 1169 2202 792 \n",
       "C 2067 95 1690 -26 1466 -26 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "        <path id=\"CMR17-32\" d=\"M 2669 989 \n",
       "L 2554 989 \n",
       "C 2490 536 2438 459 2413 420 \n",
       "C 2381 369 1920 369 1830 369 \n",
       "L 602 369 \n",
       "C 832 619 1280 1072 1824 1597 \n",
       "C 2214 1967 2669 2402 2669 3035 \n",
       "C 2669 3790 2067 4224 1395 4224 \n",
       "C 691 4224 262 3604 262 3030 \n",
       "C 262 2780 448 2748 525 2748 \n",
       "C 589 2748 781 2787 781 3010 \n",
       "C 781 3207 614 3264 525 3264 \n",
       "C 486 3264 448 3258 422 3245 \n",
       "C 544 3790 915 4058 1306 4058 \n",
       "C 1862 4058 2227 3617 2227 3035 \n",
       "C 2227 2479 1901 2000 1536 1584 \n",
       "L 262 146 \n",
       "L 262 0 \n",
       "L 2515 0 \n",
       "L 2669 989 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "        <path id=\"CMR17-34\" d=\"M 2150 4122 \n",
       "C 2150 4256 2144 4256 2029 4256 \n",
       "L 128 1254 \n",
       "L 128 1088 \n",
       "L 1779 1088 \n",
       "L 1779 457 \n",
       "C 1779 224 1766 160 1318 160 \n",
       "L 1197 160 \n",
       "L 1197 0 \n",
       "C 1402 0 1747 0 1965 0 \n",
       "C 2182 0 2528 0 2733 0 \n",
       "L 2733 160 \n",
       "L 2611 160 \n",
       "C 2163 160 2150 224 2150 457 \n",
       "L 2150 1088 \n",
       "L 2803 1088 \n",
       "L 2803 1254 \n",
       "L 2150 1254 \n",
       "L 2150 4122 \n",
       "z\n",
       "M 1798 3703 \n",
       "L 1798 1254 \n",
       "L 256 1254 \n",
       "L 1798 3703 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\">\n",
       "      <path d=\"M 139.882153 468.110745 \n",
       "L 139.882153 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(126.449212 501.18117)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMR17-35\" d=\"M 730 3692 \n",
       "C 794 3666 1056 3584 1325 3584 \n",
       "C 1920 3584 2246 3911 2432 4100 \n",
       "C 2432 4157 2432 4192 2394 4192 \n",
       "C 2387 4192 2374 4192 2323 4163 \n",
       "C 2099 4058 1837 3973 1517 3973 \n",
       "C 1325 3973 1037 3999 723 4139 \n",
       "C 653 4171 640 4171 634 4171 \n",
       "C 602 4171 595 4164 595 4037 \n",
       "L 595 2203 \n",
       "C 595 2089 595 2057 659 2057 \n",
       "C 691 2057 704 2070 736 2114 \n",
       "C 941 2401 1222 2522 1542 2522 \n",
       "C 1766 2522 2246 2382 2246 1289 \n",
       "C 2246 1085 2246 715 2054 421 \n",
       "C 1894 159 1645 25 1370 25 \n",
       "C 947 25 518 320 403 814 \n",
       "C 429 807 480 795 506 795 \n",
       "C 589 795 749 840 749 1038 \n",
       "C 749 1210 627 1280 506 1280 \n",
       "C 358 1280 262 1190 262 1011 \n",
       "C 262 454 704 -128 1382 -128 \n",
       "C 2042 -128 2669 440 2669 1264 \n",
       "C 2669 2030 2170 2624 1549 2624 \n",
       "C 1222 2624 947 2503 730 2274 \n",
       "L 730 3692 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\">\n",
       "      <path d=\"M 184.756869 468.110745 \n",
       "L 184.756869 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(171.323928 501.18117)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMR17-36\" d=\"M 678 2176 \n",
       "C 678 3690 1395 4032 1811 4032 \n",
       "C 1946 4032 2272 4009 2400 3776 \n",
       "C 2298 3776 2106 3776 2106 3553 \n",
       "C 2106 3381 2246 3323 2336 3323 \n",
       "C 2394 3323 2566 3348 2566 3560 \n",
       "C 2566 3954 2246 4179 1805 4179 \n",
       "C 1043 4179 243 3390 243 1984 \n",
       "C 243 253 966 -128 1478 -128 \n",
       "C 2099 -128 2688 427 2688 1283 \n",
       "C 2688 2081 2170 2662 1517 2662 \n",
       "C 1126 2662 838 2407 678 1960 \n",
       "L 678 2176 \n",
       "z\n",
       "M 1478 25 \n",
       "C 691 25 691 1200 691 1436 \n",
       "C 691 1896 909 2560 1504 2560 \n",
       "C 1613 2560 1926 2560 2138 2120 \n",
       "C 2253 1870 2253 1609 2253 1289 \n",
       "C 2253 944 2253 690 2118 434 \n",
       "C 1978 171 1773 25 1478 25 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\">\n",
       "      <path d=\"M 229.631585 468.110745 \n",
       "L 229.631585 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(216.198644 501.18117)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMR17-38\" d=\"M 1741 2264 \n",
       "C 2144 2467 2554 2773 2554 3263 \n",
       "C 2554 3841 1990 4179 1472 4179 \n",
       "C 890 4179 378 3759 378 3180 \n",
       "C 378 3021 416 2747 666 2505 \n",
       "C 730 2442 998 2251 1171 2130 \n",
       "C 883 1983 211 1634 211 934 \n",
       "C 211 279 838 -128 1459 -128 \n",
       "C 2144 -128 2720 362 2720 1010 \n",
       "C 2720 1590 2330 1857 2074 2029 \n",
       "L 1741 2264 \n",
       "z\n",
       "M 902 2822 \n",
       "C 851 2854 595 3051 595 3351 \n",
       "C 595 3739 998 4032 1459 4032 \n",
       "C 1965 4032 2336 3676 2336 3262 \n",
       "C 2336 2669 1670 2331 1638 2331 \n",
       "C 1632 2331 1626 2331 1574 2370 \n",
       "L 902 2822 \n",
       "z\n",
       "M 2080 1519 \n",
       "C 2176 1449 2483 1240 2483 851 \n",
       "C 2483 381 2010 25 1472 25 \n",
       "C 890 25 448 438 448 940 \n",
       "C 448 1443 838 1862 1280 2060 \n",
       "L 2080 1519 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\">\n",
       "      <path d=\"M 274.5063 468.110745 \n",
       "L 274.5063 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(265.551006 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\">\n",
       "      <path d=\"M 319.381016 468.110745 \n",
       "L 319.381016 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(310.425722 501.18117)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMR17-33\" d=\"M 1414 2157 \n",
       "C 1984 2157 2234 1662 2234 1090 \n",
       "C 2234 320 1824 25 1453 25 \n",
       "C 1114 25 563 194 390 693 \n",
       "C 422 680 454 680 486 680 \n",
       "C 640 680 755 782 755 948 \n",
       "C 755 1133 614 1216 486 1216 \n",
       "C 378 1216 211 1165 211 926 \n",
       "C 211 335 787 -128 1466 -128 \n",
       "C 2176 -128 2720 430 2720 1085 \n",
       "C 2720 1707 2208 2157 1600 2227 \n",
       "C 2086 2328 2554 2756 2554 3329 \n",
       "C 2554 3820 2048 4179 1472 4179 \n",
       "C 890 4179 378 3829 378 3329 \n",
       "C 378 3110 544 3072 627 3072 \n",
       "C 762 3072 877 3155 877 3321 \n",
       "C 877 3486 762 3569 627 3569 \n",
       "C 602 3569 570 3569 544 3557 \n",
       "C 730 3959 1235 4032 1459 4032 \n",
       "C 1683 4032 2106 3925 2106 3320 \n",
       "C 2106 3143 2080 2828 1862 2550 \n",
       "C 1670 2304 1453 2304 1242 2284 \n",
       "C 1210 2284 1062 2269 1037 2269 \n",
       "C 992 2263 966 2257 966 2208 \n",
       "C 966 2163 973 2157 1101 2157 \n",
       "L 1414 2157 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_7\">\n",
       "     <g id=\"line2d_7\">\n",
       "      <path d=\"M 364.255732 468.110745 \n",
       "L 364.255732 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_7\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(355.300438 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_8\">\n",
       "     <g id=\"line2d_8\">\n",
       "      <path d=\"M 409.130448 468.110745 \n",
       "L 409.130448 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(404.652801 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_9\">\n",
       "     <g id=\"line2d_9\">\n",
       "      <path d=\"M 454.005164 468.110745 \n",
       "L 454.005164 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(449.527517 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_10\">\n",
       "     <g id=\"line2d_10\">\n",
       "      <path d=\"M 498.87988 468.110745 \n",
       "L 498.87988 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(494.402233 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_11\">\n",
       "     <g id=\"line2d_11\">\n",
       "      <path d=\"M 543.754595 468.110745 \n",
       "L 543.754595 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(537.357929 496.982544)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_12\">\n",
       "      <path d=\"M 95.007437 451.465686 \n",
       "L 543.754595 451.465686 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- $\\mathdefault{0.20}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 461.151585)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMMI12-3a\" d=\"M 1178 307 \n",
       "C 1178 492 1024 619 870 619 \n",
       "C 685 619 557 466 557 313 \n",
       "C 557 128 710 0 864 0 \n",
       "C 1050 0 1178 153 1178 307 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_13\">\n",
       "      <path d=\"M 95.007437 368.24039 \n",
       "L 543.754595 368.24039 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- $\\mathdefault{0.25}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 377.92629)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_14\">\n",
       "      <path d=\"M 95.007437 285.015094 \n",
       "L 543.754595 285.015094 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_14\">\n",
       "      <!-- $\\mathdefault{0.30}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 294.700994)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_15\">\n",
       "      <path d=\"M 95.007437 201.789799 \n",
       "L 543.754595 201.789799 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_15\">\n",
       "      <!-- $\\mathdefault{0.35}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 211.475698)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_16\">\n",
       "      <path d=\"M 95.007437 118.564503 \n",
       "L 543.754595 118.564503 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_16\">\n",
       "      <!-- $\\mathdefault{0.40}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 128.250402)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_17\">\n",
       "      <path d=\"M 95.007437 35.339207 \n",
       "L 543.754595 35.339207 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_17\">\n",
       "      <!-- $\\mathdefault{0.45}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 45.025106)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_18\">\n",
       "     <!-- Temperature -->\n",
       "     <g style=\"fill: #262626\" transform=\"translate(29.339207 333.805814)rotate(-90)scale(0.32 -0.32)\">\n",
       "      <defs>\n",
       "       <path id=\"CMR17-54\" d=\"M 3981 4326 \n",
       "L 288 4326 \n",
       "L 179 2918 \n",
       "L 294 2918 \n",
       "C 378 3976 467 4160 1453 4160 \n",
       "C 1568 4160 1754 4160 1805 4154 \n",
       "C 1926 4135 1926 4058 1926 3912 \n",
       "L 1926 459 \n",
       "C 1926 230 1907 160 1376 160 \n",
       "L 1197 160 \n",
       "L 1197 0 \n",
       "C 1504 0 1824 0 2138 0 \n",
       "C 2451 0 2771 0 3078 0 \n",
       "L 3078 160 \n",
       "L 2899 160 \n",
       "C 2368 160 2349 230 2349 459 \n",
       "L 2349 3912 \n",
       "C 2349 4052 2349 4129 2464 4154 \n",
       "C 2515 4160 2701 4160 2816 4160 \n",
       "C 3795 4160 3891 3976 3974 2918 \n",
       "L 4090 2918 \n",
       "L 3981 4326 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"CMR17-65\" d=\"M 2438 1472 \n",
       "C 2464 1498 2464 1511 2464 1576 \n",
       "C 2464 2238 2118 2816 1389 2816 \n",
       "C 710 2816 173 2169 173 1383 \n",
       "C 173 551 781 -64 1459 -64 \n",
       "C 2176 -64 2458 607 2458 740 \n",
       "C 2458 784 2419 784 2406 784 \n",
       "C 2362 784 2355 771 2330 696 \n",
       "C 2189 265 1837 51 1504 51 \n",
       "C 1229 51 954 203 781 480 \n",
       "C 582 803 582 1176 582 1472 \n",
       "L 2438 1472 \n",
       "z\n",
       "M 589 1568 \n",
       "C 634 2505 1126 2714 1382 2714 \n",
       "C 1818 2714 2112 2297 2118 1568 \n",
       "L 589 1568 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"CMR17-6d\" d=\"M 4326 1933 \n",
       "C 4326 2252 4269 2790 3507 2790 \n",
       "C 3072 2790 2771 2496 2656 2151 \n",
       "L 2650 2151 \n",
       "C 2573 2676 2195 2790 1837 2790 \n",
       "C 1331 2790 1069 2400 973 2144 \n",
       "L 966 2144 \n",
       "L 966 2790 \n",
       "L 211 2720 \n",
       "L 211 2554 \n",
       "C 589 2554 646 2515 646 2208 \n",
       "L 646 428 \n",
       "C 646 184 621 153 211 153 \n",
       "L 211 -13 \n",
       "C 365 0 646 0 813 0 \n",
       "C 979 0 1267 0 1421 -13 \n",
       "L 1421 153 \n",
       "C 1011 153 986 178 986 428 \n",
       "L 986 1658 \n",
       "C 986 2247 1344 2688 1792 2688 \n",
       "C 2266 2688 2317 2266 2317 1958 \n",
       "L 2317 428 \n",
       "C 2317 184 2291 153 1882 153 \n",
       "L 1882 -13 \n",
       "C 2035 0 2317 0 2483 0 \n",
       "C 2650 0 2938 0 3091 -13 \n",
       "L 3091 153 \n",
       "C 2682 153 2656 178 2656 428 \n",
       "L 2656 1658 \n",
       "C 2656 2247 3014 2688 3462 2688 \n",
       "C 3936 2688 3987 2266 3987 1958 \n",
       "L 3987 428 \n",
       "C 3987 184 3962 153 3552 153 \n",
       "L 3552 -13 \n",
       "C 3706 0 3987 0 4154 0 \n",
       "C 4320 0 4608 0 4762 -13 \n",
       "L 4762 153 \n",
       "C 4352 153 4326 178 4326 428 \n",
       "L 4326 1933 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"CMR17-70\" d=\"M 1408 -1063 \n",
       "C 998 -1063 973 -1037 973 -789 \n",
       "L 973 402 \n",
       "C 1158 134 1427 -38 1766 -38 \n",
       "C 2406 -38 3053 523 3053 1388 \n",
       "C 3053 2191 2496 2802 1837 2802 \n",
       "C 1453 2802 1139 2592 960 2338 \n",
       "L 960 2802 \n",
       "L 198 2732 \n",
       "L 198 2567 \n",
       "C 576 2567 634 2528 634 2223 \n",
       "L 634 -789 \n",
       "C 634 -1031 608 -1063 198 -1063 \n",
       "L 198 -1228 \n",
       "C 352 -1216 634 -1216 800 -1216 \n",
       "C 966 -1216 1254 -1216 1408 -1228 \n",
       "L 1408 -1063 \n",
       "z\n",
       "M 973 2012 \n",
       "C 973 2102 973 2235 1222 2471 \n",
       "C 1254 2497 1472 2688 1792 2688 \n",
       "C 2259 2688 2643 2108 2643 1382 \n",
       "C 2643 656 2234 64 1728 64 \n",
       "C 1498 64 1248 172 1056 472 \n",
       "C 973 612 973 650 973 752 \n",
       "L 973 2012 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"CMR17-72\" d=\"M 960 1497 \n",
       "C 960 2112 1222 2688 1702 2688 \n",
       "C 1747 2688 1792 2682 1837 2662 \n",
       "C 1837 2662 1696 2617 1696 2452 \n",
       "C 1696 2298 1818 2234 1914 2234 \n",
       "C 1990 2234 2131 2279 2131 2458 \n",
       "C 2131 2663 1926 2790 1709 2790 \n",
       "C 1222 2790 1011 2317 947 2093 \n",
       "L 941 2093 \n",
       "L 941 2790 \n",
       "L 198 2720 \n",
       "L 198 2554 \n",
       "C 576 2554 634 2515 634 2208 \n",
       "L 634 428 \n",
       "C 634 184 608 153 198 153 \n",
       "L 198 -13 \n",
       "C 352 0 646 0 813 0 \n",
       "C 998 0 1325 0 1498 -13 \n",
       "L 1498 153 \n",
       "C 1037 153 960 153 960 440 \n",
       "L 960 1497 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"CMR17-61\" d=\"M 2304 1653 \n",
       "C 2304 2072 2304 2294 2035 2543 \n",
       "C 1798 2752 1523 2816 1306 2816 \n",
       "C 800 2816 435 2407 435 1971 \n",
       "C 435 1728 627 1728 666 1728 \n",
       "C 749 1728 896 1778 896 1954 \n",
       "C 896 2112 774 2181 666 2181 \n",
       "C 640 2181 608 2174 589 2168 \n",
       "C 723 2592 1069 2714 1293 2714 \n",
       "C 1613 2714 1965 2429 1965 1885 \n",
       "L 1965 1600 \n",
       "C 1587 1600 1133 1549 774 1357 \n",
       "C 371 1133 256 813 256 570 \n",
       "C 256 77 832 -64 1171 -64 \n",
       "C 1523 -64 1850 139 1990 511 \n",
       "C 2003 233 2182 -18 2464 -18 \n",
       "C 2598 -18 2938 70 2938 567 \n",
       "L 2938 920 \n",
       "L 2822 920 \n",
       "L 2822 562 \n",
       "C 2822 178 2650 128 2566 128 \n",
       "C 2304 128 2304 458 2304 738 \n",
       "L 2304 1653 \n",
       "z\n",
       "M 1965 870 \n",
       "C 1965 317 1568 38 1216 38 \n",
       "C 896 38 646 275 646 570 \n",
       "C 646 761 730 1100 1101 1305 \n",
       "C 1408 1478 1760 1504 1965 1504 \n",
       "L 1965 870 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"CMR17-74\" d=\"M 966 2560 \n",
       "L 1862 2560 \n",
       "L 1862 2725 \n",
       "L 966 2725 \n",
       "L 966 3904 \n",
       "L 851 3904 \n",
       "C 838 3245 614 2668 70 2668 \n",
       "L 70 2560 \n",
       "L 627 2560 \n",
       "L 627 771 \n",
       "C 627 650 627 -64 1370 -64 \n",
       "C 1747 -64 1965 306 1965 777 \n",
       "L 1965 1140 \n",
       "L 1850 1140 \n",
       "L 1850 783 \n",
       "C 1850 344 1677 51 1408 51 \n",
       "C 1222 51 966 178 966 758 \n",
       "L 966 2560 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"CMR17-75\" d=\"M 1882 2693 \n",
       "L 1882 2528 \n",
       "C 2259 2528 2317 2489 2317 2186 \n",
       "L 2317 1032 \n",
       "C 2317 500 2029 38 1555 38 \n",
       "C 1030 38 986 348 986 678 \n",
       "L 986 2763 \n",
       "L 211 2693 \n",
       "L 211 2528 \n",
       "C 467 2528 640 2528 646 2274 \n",
       "L 646 1058 \n",
       "C 646 633 646 361 813 183 \n",
       "C 896 101 1056 -64 1517 -64 \n",
       "C 2061 -64 2272 377 2323 506 \n",
       "L 2330 506 \n",
       "L 2330 -63 \n",
       "L 3091 -63 \n",
       "L 3091 128 \n",
       "C 2714 128 2656 166 2656 473 \n",
       "L 2656 2763 \n",
       "L 1882 2693 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#CMR17-54\" transform=\"scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-65\" transform=\"translate(58.702625 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-6d\" transform=\"translate(99.188286 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-70\" transform=\"translate(176.107875 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-65\" transform=\"translate(229.605684 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-72\" transform=\"translate(270.091344 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-61\" transform=\"translate(305.372112 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-74\" transform=\"translate(351.062589 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-75\" transform=\"translate(386.343357 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-72\" transform=\"translate(437.238727 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-65\" transform=\"translate(472.519495 0)scale(0.996264)\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_1\">\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 291.374443 3.994654 \n",
       "L 345.256644 3.994654 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 311.8287 70.884569 \n",
       "L 380.334198 70.884569 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 340.657057 115.756704 \n",
       "L 372.477064 115.756704 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 374.764862 165.148668 \n",
       "L 432.076662 165.148668 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 410.379983 204.119548 \n",
       "L 430.323133 204.119548 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 417.680319 235.714648 \n",
       "L 448.143437 235.714648 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 419.732717 264.675663 \n",
       "L 458.302162 264.675663 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 440.843474 283.617653 \n",
       "L 482.640297 283.617653 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 452.872074 300.438302 \n",
       "L 494.22326 300.438302 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 469.610822 315.431548 \n",
       "L 493.940655 315.431548 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 477.405121 327.891221 \n",
       "L 516.683034 327.891221 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 494.374147 339.244589 \n",
       "L 526.897663 339.244589 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 543.754595 359.564003 \n",
       "L 543.754595 359.564003 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_2\">\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 323.766483 43.048399 \n",
       "L 323.766483 -1 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 354.748984 116.127091 \n",
       "L 354.748984 25.642048 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 358.502638 155.552182 \n",
       "L 358.502638 75.961226 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 409.565828 191.092704 \n",
       "L 409.565828 139.204632 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 421.11647 230.224338 \n",
       "L 421.11647 178.014759 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 434.687359 259.349944 \n",
       "L 434.687359 212.079353 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 441.848181 282.912163 \n",
       "L 441.848181 246.439163 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 465.057915 300.587363 \n",
       "L 465.057915 266.647944 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 476.794515 316.893494 \n",
       "L 476.794515 283.98311 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 482.911985 333.85748 \n",
       "L 482.911985 297.005616 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 499.97821 346.168613 \n",
       "L 499.97821 309.613828 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 512.657126 356.960406 \n",
       "L 512.657126 321.528771 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 543.754595 376.485127 \n",
       "L 543.754595 342.642879 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_3\">\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 125.342426 67.352499 \n",
       "L 155.992444 67.352499 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 209.933196 156.872238 \n",
       "L 243.934049 156.872238 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 282.361394 222.07109 \n",
       "L 316.756117 222.07109 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 359.629866 263.862374 \n",
       "L 391.555577 263.862374 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 423.778791 292.956785 \n",
       "L 454.962563 292.956785 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 476.06139 340.849804 \n",
       "L 506.303961 340.849804 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 527.886337 373.20288 \n",
       "L 559.390312 373.20288 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 572.900252 383.709079 \n",
       "L 603.778501 383.709079 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 608.318258 385.38802 \n",
       "L 635.004121 385.38802 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 645.072615 385.861323 \n",
       "L 678.371017 385.861323 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_4\">\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 142.464569 113.861761 \n",
       "L 142.464569 20.843236 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 229.14053 201.501932 \n",
       "L 229.14053 112.242544 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 301.8165 261.113282 \n",
       "L 301.8165 183.028899 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 377.541052 296.279436 \n",
       "L 377.541052 231.445312 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 441.230351 319.775322 \n",
       "L 441.230351 266.138248 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 492.93277 363.028419 \n",
       "L 492.93277 318.671189 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 545.536015 391.849546 \n",
       "L 545.536015 354.556215 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 590.163125 401.217929 \n",
       "L 590.163125 366.20023 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 623.026544 402.684522 \n",
       "L 623.026544 368.091517 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 663.839449 403.072238 \n",
       "L 663.839449 368.650409 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_5\">\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 162.777989 91.811635 \n",
       "L 197.415251 91.811635 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 247.823943 161.390298 \n",
       "L 278.935643 161.390298 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 326.065391 216.422534 \n",
       "L 358.792126 216.422534 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 393.814508 256.137255 \n",
       "L 424.532826 256.137255 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 453.177813 288.527257 \n",
       "L 487.760739 288.527257 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 504.2199 325.824793 \n",
       "L 536.272739 325.824793 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 551.252119 353.560962 \n",
       "L 580.548714 353.560962 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 591.457068 364.07491 \n",
       "L 621.737287 364.07491 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 629.422623 366.891712 \n",
       "L 661.329726 366.891712 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 664.232064 368.228332 \n",
       "L 695.730659 368.228332 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_6\">\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 182.385947 139.233361 \n",
       "L 182.385947 44.389909 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 265.230961 205.97735 \n",
       "L 265.230961 116.803246 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 344.475054 255.382091 \n",
       "L 344.475054 177.462978 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 410.978746 290.313464 \n",
       "L 410.978746 221.961046 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 472.75151 316.901375 \n",
       "L 472.75151 260.153138 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 522.210043 350.699766 \n",
       "L 522.210043 300.94982 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 567.543641 375.244102 \n",
       "L 567.543641 331.877822 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 608.351593 384.140605 \n",
       "L 608.351593 344.009215 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 647.322257 386.574436 \n",
       "L 647.322257 347.208988 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 681.87841 387.787987 \n",
       "L 681.87841 348.668677 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_7\">\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 145.55697 125.846533 \n",
       "L 179.197389 125.846533 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 248.961652 191.341458 \n",
       "L 279.572662 191.341458 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 337.867389 224.837719 \n",
       "L 367.026275 224.837719 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 410.841123 263.957509 \n",
       "L 441.16586 263.957509 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 479.94195 370.82145 \n",
       "L 511.007001 370.82145 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 537.295674 415.675085 \n",
       "L 568.895659 415.675085 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_8\">\n",
       "    <path clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 89.24936 31.129823 \n",
       "L 89.24936 -1 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 164.538057 169.229261 \n",
       "L 164.538057 82.463806 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 266.059762 230.433462 \n",
       "L 266.059762 152.249455 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 354.074772 267.062892 \n",
       "L 354.074772 182.612546 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 427.763023 297.179992 \n",
       "L 427.763023 230.735027 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 497.320149 389.842613 \n",
       "L 497.320149 351.800287 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 555.004828 433.328575 \n",
       "L 555.004828 398.021595 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_9\">\n",
       "    <path d=\"M 543.362814 28.234421 \n",
       "L 602.081583 28.234421 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 532.53952 167.109829 \n",
       "L 563.778611 167.109829 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 499.303715 422.713493 \n",
       "L 529.858829 422.713493 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 493.357255 436.500705 \n",
       "L 524.064694 436.500705 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_10\">\n",
       "    <path d=\"M 579.162939 70.255451 \n",
       "L 579.162939 -1 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 550.02528 209.551563 \n",
       "L 550.02528 124.668094 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 516.367395 439.917421 \n",
       "L 516.367395 405.509565 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 510.514787 452.029782 \n",
       "L 510.514787 420.971627 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_18\">\n",
       "    <path d=\"M 322.075109 -1 \n",
       "L 323.766483 3.994654 \n",
       "L 354.748984 70.884569 \n",
       "L 358.502638 115.756704 \n",
       "L 409.565828 165.148668 \n",
       "L 421.11647 204.119548 \n",
       "L 434.687359 235.714648 \n",
       "L 441.848181 264.675663 \n",
       "L 465.057915 283.617653 \n",
       "L 476.794515 300.438302 \n",
       "L 482.911985 315.431548 \n",
       "L 499.97821 327.891221 \n",
       "L 512.657126 339.244589 \n",
       "L 543.754595 359.564003 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_19\">\n",
       "    <path d=\"M 104.961103 -1 \n",
       "L 142.464569 67.352499 \n",
       "L 229.14053 156.872238 \n",
       "L 301.8165 222.07109 \n",
       "L 377.541052 263.862374 \n",
       "L 441.230351 292.956785 \n",
       "L 492.93277 340.849804 \n",
       "L 545.536015 373.20288 \n",
       "L 590.163125 383.709079 \n",
       "L 623.026544 385.38802 \n",
       "L 663.839449 385.861323 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_20\">\n",
       "    <path d=\"M 142.842997 -1 \n",
       "L 182.385947 91.811635 \n",
       "L 265.230961 161.390298 \n",
       "L 344.475054 216.422534 \n",
       "L 410.978746 256.137255 \n",
       "L 472.75151 288.527257 \n",
       "L 522.210043 325.824793 \n",
       "L 567.543641 353.560962 \n",
       "L 608.351593 364.07491 \n",
       "L 647.322257 366.891712 \n",
       "L 681.87841 368.228332 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_21\">\n",
       "    <path d=\"M 97.177126 -1 \n",
       "L 164.538057 125.846533 \n",
       "L 266.059762 191.341458 \n",
       "L 354.074772 224.837719 \n",
       "L 427.763023 263.957509 \n",
       "L 497.320149 370.82145 \n",
       "L 555.004828 415.675085 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_22\">\n",
       "    <path d=\"M 579.162939 28.234421 \n",
       "L 550.02528 167.109829 \n",
       "L 516.367395 422.713493 \n",
       "L 510.514787 436.500705 \n",
       "\" clip-path=\"url(#p3b2e0c574c)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 95.007437 468.110745 \n",
       "L 95.007437 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path d=\"M 543.754595 468.110745 \n",
       "L 543.754595 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 95.007437 468.110745 \n",
       "L 543.754595 468.110745 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 95.007437 35.339207 \n",
       "L 543.754595 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"text_19\">\n",
       "    <!-- Test RMSE -->\n",
       "    <g style=\"fill: #262626\" transform=\"translate(244.772037 29.339207)scale(0.32 -0.32)\">\n",
       "     <defs>\n",
       "      <path id=\"CMR17-73\" d=\"M 1978 2697 \n",
       "C 1978 2813 1971 2819 1933 2819 \n",
       "C 1907 2819 1901 2813 1824 2717 \n",
       "C 1805 2691 1747 2626 1728 2601 \n",
       "C 1523 2819 1235 2819 1126 2819 \n",
       "C 416 2819 160 2447 160 2076 \n",
       "C 160 1498 813 1365 998 1325 \n",
       "C 1402 1243 1542 1217 1677 1101 \n",
       "C 1760 1025 1901 884 1901 654 \n",
       "C 1901 384 1747 38 1158 38 \n",
       "C 602 38 403 460 288 1021 \n",
       "C 269 1110 269 1117 218 1117 \n",
       "C 166 1117 160 1110 160 983 \n",
       "L 160 63 \n",
       "C 160 -51 166 -58 205 -58 \n",
       "C 237 -58 243 -51 275 0 \n",
       "C 314 57 410 211 448 276 \n",
       "C 576 103 800 -64 1158 -64 \n",
       "C 1792 -64 2131 283 2131 784 \n",
       "C 2131 1112 1958 1285 1875 1362 \n",
       "C 1683 1561 1459 1606 1190 1657 \n",
       "C 838 1735 390 1825 390 2217 \n",
       "C 390 2383 480 2737 1126 2737 \n",
       "C 1811 2737 1850 2094 1862 1888 \n",
       "C 1869 1856 1901 1849 1920 1849 \n",
       "C 1978 1849 1978 1869 1978 1978 \n",
       "L 1978 2697 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-52\" d=\"M 2509 2146 \n",
       "C 3117 2268 3629 2676 3629 3186 \n",
       "C 3629 3785 2950 4326 2054 4326 \n",
       "L 333 4326 \n",
       "L 333 4160 \n",
       "C 774 4160 845 4160 845 3873 \n",
       "L 845 415 \n",
       "C 845 128 774 128 333 128 \n",
       "L 333 -26 \n",
       "C 518 -26 851 -26 1050 -26 \n",
       "C 1248 -26 1581 -26 1766 -26 \n",
       "L 1766 128 \n",
       "C 1325 128 1254 128 1254 417 \n",
       "L 1254 2112 \n",
       "L 2003 2112 \n",
       "C 2368 2112 2573 1964 2662 1881 \n",
       "C 2918 1632 2918 1459 2918 1024 \n",
       "C 2918 595 2918 377 3110 160 \n",
       "C 3354 -102 3680 -128 3821 -128 \n",
       "C 4294 -128 4365 396 4365 503 \n",
       "C 4365 540 4365 585 4307 585 \n",
       "C 4256 585 4250 547 4250 522 \n",
       "C 4218 112 4032 -26 3834 -26 \n",
       "C 3482 -26 3443 375 3405 764 \n",
       "C 3386 898 3373 993 3360 1133 \n",
       "C 3322 1452 3270 1917 2509 2146 \n",
       "z\n",
       "M 1984 2214 \n",
       "L 1254 2214 \n",
       "L 1254 3913 \n",
       "C 1254 4129 1267 4160 1523 4160 \n",
       "L 1990 4160 \n",
       "C 2522 4160 3142 3977 3142 3190 \n",
       "C 3142 2372 2464 2214 1984 2214 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-4d\" d=\"M 1338 4224 \n",
       "C 1299 4320 1293 4320 1158 4320 \n",
       "L 339 4320 \n",
       "L 339 4160 \n",
       "C 781 4160 851 4160 851 3875 \n",
       "L 851 610 \n",
       "C 851 451 851 153 339 153 \n",
       "L 339 -13 \n",
       "C 486 0 755 0 915 0 \n",
       "C 1075 0 1344 0 1491 -13 \n",
       "L 1491 153 \n",
       "C 979 153 979 451 979 610 \n",
       "L 979 4135 \n",
       "L 986 4135 \n",
       "L 2490 89 \n",
       "C 2515 25 2528 -13 2579 -13 \n",
       "C 2630 -13 2643 25 2669 89 \n",
       "L 4186 4166 \n",
       "L 4192 4166 \n",
       "L 4192 438 \n",
       "C 4192 153 4122 153 3680 153 \n",
       "L 3680 -13 \n",
       "C 3853 0 4198 0 4384 0 \n",
       "C 4570 0 4922 0 5094 -13 \n",
       "L 5094 153 \n",
       "C 4653 153 4582 153 4582 438 \n",
       "L 4582 3875 \n",
       "C 4582 4160 4653 4160 5094 4160 \n",
       "L 5094 4320 \n",
       "L 4282 4320 \n",
       "C 4147 4320 4141 4314 4102 4218 \n",
       "L 2720 502 \n",
       "L 1338 4224 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-53\" d=\"M 2803 4290 \n",
       "C 2803 4404 2797 4411 2758 4411 \n",
       "C 2720 4411 2707 4385 2682 4328 \n",
       "L 2490 3907 \n",
       "C 2246 4257 1875 4416 1472 4416 \n",
       "C 819 4416 294 3901 294 3253 \n",
       "C 294 3056 339 2776 557 2510 \n",
       "C 794 2218 1018 2167 1530 2033 \n",
       "C 1722 1982 2042 1899 2106 1874 \n",
       "C 2470 1722 2662 1341 2662 985 \n",
       "C 2662 527 2336 38 1779 38 \n",
       "C 1094 38 454 419 410 1311 \n",
       "C 403 1413 397 1419 352 1419 \n",
       "C 301 1419 294 1413 294 1285 \n",
       "L 294 -1 \n",
       "C 294 -115 301 -122 339 -122 \n",
       "C 384 -122 397 -90 486 108 \n",
       "C 493 127 493 140 614 381 \n",
       "C 934 -39 1472 -128 1779 -128 \n",
       "C 2477 -128 2970 451 2970 1124 \n",
       "C 2970 1454 2848 1708 2778 1823 \n",
       "C 2509 2230 2221 2306 1914 2382 \n",
       "C 1869 2402 1856 2402 1498 2490 \n",
       "C 1152 2579 1005 2624 845 2796 \n",
       "C 666 2992 602 3196 602 3399 \n",
       "C 602 3812 934 4263 1478 4263 \n",
       "C 2157 4263 2579 3786 2675 2993 \n",
       "C 2694 2878 2701 2872 2746 2872 \n",
       "C 2803 2872 2803 2891 2803 2999 \n",
       "L 2803 4290 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-45\" d=\"M 3885 1615 \n",
       "L 3770 1615 \n",
       "C 3629 676 3546 166 2419 166 \n",
       "L 1530 166 \n",
       "C 1274 166 1261 197 1261 414 \n",
       "L 1261 2176 \n",
       "L 1862 2176 \n",
       "C 2464 2176 2522 1960 2522 1430 \n",
       "L 2637 1430 \n",
       "L 2637 3081 \n",
       "L 2522 3081 \n",
       "C 2522 2557 2464 2342 1862 2342 \n",
       "L 1261 2342 \n",
       "L 1261 3913 \n",
       "C 1261 4128 1274 4160 1530 4160 \n",
       "L 2406 4160 \n",
       "C 3398 4160 3514 3769 3603 2929 \n",
       "L 3718 2929 \n",
       "L 3565 4325 \n",
       "L 326 4325 \n",
       "L 326 4160 \n",
       "C 768 4160 838 4160 838 3874 \n",
       "L 838 451 \n",
       "C 838 166 768 166 326 166 \n",
       "L 326 0 \n",
       "L 3654 0 \n",
       "L 3885 1615 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#CMR17-54\" transform=\"scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-65\" transform=\"translate(58.702625 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(99.188286 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-74\" transform=\"translate(134.989623 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-52\" transform=\"translate(200.346357 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-4d\" transform=\"translate(268.137459 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-53\" transform=\"translate(352.8244 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-45\" transform=\"translate(403.71977 0)scale(0.996264)\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_2\">\n",
       "   <g id=\"patch_7\">\n",
       "    <path d=\"M 652.971806 468.110745 \n",
       "L 1101.718964 468.110745 \n",
       "L 1101.718964 35.339207 \n",
       "L 652.971806 35.339207 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_3\">\n",
       "    <g id=\"xtick_12\">\n",
       "     <g id=\"line2d_23\">\n",
       "      <path d=\"M 652.971806 468.110745 \n",
       "L 652.971806 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_20\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(635.061218 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_13\">\n",
       "     <g id=\"line2d_24\">\n",
       "      <path d=\"M 697.846522 468.110745 \n",
       "L 697.846522 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_21\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(684.413581 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_14\">\n",
       "     <g id=\"line2d_25\">\n",
       "      <path d=\"M 742.721238 468.110745 \n",
       "L 742.721238 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_22\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(729.288297 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_15\">\n",
       "     <g id=\"line2d_26\">\n",
       "      <path d=\"M 787.595954 468.110745 \n",
       "L 787.595954 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_23\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(774.163013 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_16\">\n",
       "     <g id=\"line2d_27\">\n",
       "      <path d=\"M 832.470669 468.110745 \n",
       "L 832.470669 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_24\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(823.515375 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_17\">\n",
       "     <g id=\"line2d_28\">\n",
       "      <path d=\"M 877.345385 468.110745 \n",
       "L 877.345385 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_25\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(868.390091 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_18\">\n",
       "     <g id=\"line2d_29\">\n",
       "      <path d=\"M 922.220101 468.110745 \n",
       "L 922.220101 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_26\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(913.264807 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_19\">\n",
       "     <g id=\"line2d_30\">\n",
       "      <path d=\"M 967.094817 468.110745 \n",
       "L 967.094817 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_27\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(962.61717 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_20\">\n",
       "     <g id=\"line2d_31\">\n",
       "      <path d=\"M 1011.969533 468.110745 \n",
       "L 1011.969533 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_28\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1007.491886 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_21\">\n",
       "     <g id=\"line2d_32\">\n",
       "      <path d=\"M 1056.844248 468.110745 \n",
       "L 1056.844248 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_29\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1052.366601 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_22\">\n",
       "     <g id=\"line2d_33\">\n",
       "      <path d=\"M 1101.718964 468.110745 \n",
       "L 1101.718964 35.339207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_30\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1095.322297 496.982544)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_4\">\n",
       "    <g id=\"ytick_7\">\n",
       "     <g id=\"line2d_34\">\n",
       "      <path d=\"M 652.971806 442.653596 \n",
       "L 1101.718964 442.653596 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_31\">\n",
       "      <!-- $\\mathdefault{0.00}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(597.504596 452.339495)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_8\">\n",
       "     <g id=\"line2d_35\">\n",
       "      <path d=\"M 652.971806 379.010723 \n",
       "L 1101.718964 379.010723 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_32\">\n",
       "      <!-- $\\mathdefault{0.25}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(597.504596 388.696622)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_9\">\n",
       "     <g id=\"line2d_36\">\n",
       "      <path d=\"M 652.971806 315.367849 \n",
       "L 1101.718964 315.367849 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_33\">\n",
       "      <!-- $\\mathdefault{0.50}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(597.504596 325.053749)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_10\">\n",
       "     <g id=\"line2d_37\">\n",
       "      <path d=\"M 652.971806 251.724976 \n",
       "L 1101.718964 251.724976 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_34\">\n",
       "      <!-- $\\mathdefault{0.75}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(597.504596 261.410875)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMR17-37\" d=\"M 2886 3941 \n",
       "L 2886 4081 \n",
       "L 1382 4081 \n",
       "C 634 4081 621 4165 595 4288 \n",
       "L 480 4288 \n",
       "L 294 3094 \n",
       "L 410 3094 \n",
       "C 429 3215 474 3540 550 3661 \n",
       "C 589 3712 1062 3712 1171 3712 \n",
       "L 2579 3712 \n",
       "L 1869 2661 \n",
       "C 1395 1954 1069 999 1069 165 \n",
       "C 1069 89 1069 -128 1299 -128 \n",
       "C 1530 -128 1530 89 1530 171 \n",
       "L 1530 465 \n",
       "C 1530 1508 1709 2196 2003 2636 \n",
       "L 2886 3941 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-37\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_11\">\n",
       "     <g id=\"line2d_38\">\n",
       "      <path d=\"M 652.971806 188.082103 \n",
       "L 1101.718964 188.082103 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_35\">\n",
       "      <!-- $\\mathdefault{1.00}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(597.504596 197.768002)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_12\">\n",
       "     <g id=\"line2d_39\">\n",
       "      <path d=\"M 652.971806 124.43923 \n",
       "L 1101.718964 124.43923 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_36\">\n",
       "      <!-- $\\mathdefault{1.25}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(597.504596 134.125129)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_13\">\n",
       "     <g id=\"line2d_40\">\n",
       "      <path d=\"M 652.971806 60.796356 \n",
       "L 1101.718964 60.796356 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_37\">\n",
       "      <!-- $\\mathdefault{1.50}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(597.504596 70.482256)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_11\">\n",
       "    <path d=\"M 705.518275 126.201333 \n",
       "L 757.867047 126.201333 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 735.843139 199.68581 \n",
       "L 823.316033 199.68581 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 849.338812 273.310506 \n",
       "L 903.221012 273.310506 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 869.793069 295.204984 \n",
       "L 938.298567 295.204984 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 898.621426 312.069418 \n",
       "L 930.441433 312.069418 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 932.729231 331.828284 \n",
       "L 990.041031 331.828284 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 968.344352 348.569478 \n",
       "L 988.287502 348.569478 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 975.644688 363.182857 \n",
       "L 1006.107806 363.182857 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 977.697086 377.330785 \n",
       "L 1016.266531 377.330785 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 998.807843 387.122122 \n",
       "L 1040.604666 387.122122 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1010.836443 395.395326 \n",
       "L 1052.187629 395.395326 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1027.575191 404.134233 \n",
       "L 1051.905023 404.134233 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1035.36949 410.992912 \n",
       "L 1074.647402 410.992912 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1052.338515 417.319042 \n",
       "L 1084.862032 417.319042 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1101.718964 429.155924 \n",
       "L 1101.718964 429.155924 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_12\">\n",
       "    <path d=\"M 736.845614 129.804765 \n",
       "L 736.845614 122.5979 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 793.349506 210.530574 \n",
       "L 793.349506 188.841046 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 881.730851 284.071158 \n",
       "L 881.730851 262.549854 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 912.713353 310.1757 \n",
       "L 912.713353 280.234268 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 916.467007 325.739878 \n",
       "L 916.467007 298.398958 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 967.530197 341.214425 \n",
       "L 967.530197 322.442144 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 979.080839 359.041425 \n",
       "L 979.080839 338.097531 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 992.651728 372.986685 \n",
       "L 992.651728 353.379028 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 999.81255 385.151148 \n",
       "L 999.81255 369.510421 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1023.022284 395.001076 \n",
       "L 1023.022284 379.243167 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1034.758883 403.368807 \n",
       "L 1034.758883 387.421846 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1040.876354 413.467034 \n",
       "L 1040.876354 394.801433 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1057.942579 420.679743 \n",
       "L 1057.942579 401.306082 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1070.621495 427.078948 \n",
       "L 1070.621495 407.559136 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1101.718964 438.755667 \n",
       "L 1101.718964 419.55618 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_13\">\n",
       "    <path d=\"M 500.291454 84.695674 \n",
       "L 664.8476 84.695674 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 594.809447 243.458859 \n",
       "L 627.993486 243.458859 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 683.306795 294.343224 \n",
       "L 713.956813 294.343224 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 767.897565 328.115645 \n",
       "L 801.898418 328.115645 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 840.325763 356.293323 \n",
       "L 874.720485 356.293323 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 917.594234 376.474772 \n",
       "L 949.519946 376.474772 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 981.74316 391.703544 \n",
       "L 1012.926932 391.703544 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1034.025759 418.378666 \n",
       "L 1064.26833 418.378666 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1085.850705 438.017677 \n",
       "L 1117.354681 438.017677 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1130.864621 444.703211 \n",
       "L 1161.74287 444.703211 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1166.282627 445.714611 \n",
       "L 1192.96849 445.714611 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1203.036984 445.925108 \n",
       "L 1236.335386 445.925108 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_14\">\n",
       "    <path d=\"M 624.878979 91.502006 \n",
       "L 624.878979 77.889341 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 613.504733 255.877657 \n",
       "L 613.504733 231.040061 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 700.428938 309.79382 \n",
       "L 700.428938 278.892628 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 787.104899 345.20626 \n",
       "L 787.104899 311.025031 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 859.780869 373.035031 \n",
       "L 859.780869 339.551615 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 935.505421 391.729323 \n",
       "L 935.505421 361.22022 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 999.194719 405.136251 \n",
       "L 999.194719 378.270836 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1050.897139 429.995263 \n",
       "L 1050.897139 406.76207 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1103.500384 448.441177 \n",
       "L 1103.500384 427.594178 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1148.127494 455.114845 \n",
       "L 1148.127494 434.291577 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1180.990913 456.361774 \n",
       "L 1180.990913 435.067448 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1221.803817 456.767294 \n",
       "L 1221.803817 435.082923 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_15\">\n",
       "    <path d=\"M 630.562452 94.221008 \n",
       "L 698.539512 94.221008 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 658.873932 241.551039 \n",
       "L 690.086851 241.551039 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 720.742358 288.198864 \n",
       "L 755.37962 288.198864 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 805.788312 313.631536 \n",
       "L 836.900012 313.631536 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 884.02976 335.040165 \n",
       "L 916.756495 335.040165 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 951.778877 352.04648 \n",
       "L 982.497194 352.04648 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1011.142182 367.137291 \n",
       "L 1045.725108 367.137291 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1062.184269 384.622874 \n",
       "L 1094.237108 384.622874 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1109.216488 398.189236 \n",
       "L 1138.513083 398.189236 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1149.421437 403.851073 \n",
       "L 1179.701656 403.851073 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1187.386991 405.668459 \n",
       "L 1219.294094 405.668459 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1222.196433 406.587864 \n",
       "L 1253.695028 406.587864 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_16\">\n",
       "    <path d=\"M 673.09087 100.655298 \n",
       "L 673.09087 87.786718 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 676.34351 250.925142 \n",
       "L 676.34351 232.176935 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 740.350316 299.230775 \n",
       "L 740.350316 277.166954 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 823.19533 324.68167 \n",
       "L 823.19533 302.581403 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 902.439423 345.179653 \n",
       "L 902.439423 324.900676 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 968.943114 361.012406 \n",
       "L 968.943114 343.080554 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1030.715879 374.408758 \n",
       "L 1030.715879 359.865824 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1080.174411 390.618204 \n",
       "L 1080.174411 378.627544 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1125.50801 403.17175 \n",
       "L 1125.50801 393.206722 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1166.315962 408.376494 \n",
       "L 1166.315962 399.325651 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1205.286626 410.094831 \n",
       "L 1205.286626 401.242086 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1239.842779 410.996657 \n",
       "L 1239.842779 402.179071 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_17\">\n",
       "    <path d=\"M 605.5474 110.898807 \n",
       "L 652.800867 110.898807 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 628.117744 260.675384 \n",
       "L 661.9413 260.675384 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 703.521339 311.124727 \n",
       "L 737.161758 311.124727 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 806.926021 337.169551 \n",
       "L 837.537031 337.169551 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 895.831758 351.112673 \n",
       "L 924.990644 351.112673 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 968.805492 369.924889 \n",
       "L 999.130229 369.924889 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1037.906319 425.596197 \n",
       "L 1068.97137 425.596197 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1095.260043 454.74714 \n",
       "L 1126.860028 454.74714 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_18\">\n",
       "    <path d=\"M 633.392931 115.775494 \n",
       "L 633.392931 106.02212 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 647.213729 270.029914 \n",
       "L 647.213729 251.320853 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 722.502426 322.325831 \n",
       "L 722.502426 299.923623 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 824.024131 349.299392 \n",
       "L 824.024131 325.03971 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 912.039141 365.850175 \n",
       "L 912.039141 336.375172 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 985.727392 382.90085 \n",
       "L 985.727392 356.948928 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1055.284518 433.825323 \n",
       "L 1055.284518 417.36707 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1112.969197 462.812634 \n",
       "L 1112.969197 446.681646 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_19\">\n",
       "    <path clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1057.268084 56.992337 \n",
       "L 1087.823198 56.992337 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1051.321624 66.027957 \n",
       "L 1082.029063 66.027957 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_20\">\n",
       "    <path clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1074.331764 60.527934 \n",
       "L 1074.331764 53.456739 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1068.479155 67.55459 \n",
       "L 1068.479155 64.501324 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_41\">\n",
       "    <path d=\"M 736.845614 126.201333 \n",
       "L 793.349506 199.68581 \n",
       "L 881.730851 273.310506 \n",
       "L 912.713353 295.204984 \n",
       "L 916.467007 312.069418 \n",
       "L 967.530197 331.828284 \n",
       "L 979.080839 348.569478 \n",
       "L 992.651728 363.182857 \n",
       "L 999.81255 377.330785 \n",
       "L 1023.022284 387.122122 \n",
       "L 1034.758883 395.395326 \n",
       "L 1040.876354 404.134233 \n",
       "L 1057.942579 410.992912 \n",
       "L 1070.621495 417.319042 \n",
       "L 1101.718964 429.155924 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_42\">\n",
       "    <path d=\"M 624.878979 84.695674 \n",
       "L 613.504733 243.458859 \n",
       "L 700.428938 294.343224 \n",
       "L 787.104899 328.115645 \n",
       "L 859.780869 356.293323 \n",
       "L 935.505421 376.474772 \n",
       "L 999.194719 391.703544 \n",
       "L 1050.897139 418.378666 \n",
       "L 1103.500384 438.017677 \n",
       "L 1148.127494 444.703211 \n",
       "L 1180.990913 445.714611 \n",
       "L 1221.803817 445.925108 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_43\">\n",
       "    <path d=\"M 673.09087 94.221008 \n",
       "L 676.34351 241.551039 \n",
       "L 740.350316 288.198864 \n",
       "L 823.19533 313.631536 \n",
       "L 902.439423 335.040165 \n",
       "L 968.943114 352.04648 \n",
       "L 1030.715879 367.137291 \n",
       "L 1080.174411 384.622874 \n",
       "L 1125.50801 398.189236 \n",
       "L 1166.315962 403.851073 \n",
       "L 1205.286626 405.668459 \n",
       "L 1239.842779 406.587864 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_44\">\n",
       "    <path d=\"M 633.392931 110.898807 \n",
       "L 647.213729 260.675384 \n",
       "L 722.502426 311.124727 \n",
       "L 824.024131 337.169551 \n",
       "L 912.039141 351.112673 \n",
       "L 985.727392 369.924889 \n",
       "L 1055.284518 425.596197 \n",
       "L 1112.969197 454.74714 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_45\">\n",
       "    <path d=\"M 1088.119725 -1 \n",
       "L 1074.331764 56.992337 \n",
       "L 1068.479155 66.027957 \n",
       "\" clip-path=\"url(#p7d4928a5b7)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_8\">\n",
       "    <path d=\"M 652.971806 468.110745 \n",
       "L 652.971806 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_9\">\n",
       "    <path d=\"M 1101.718964 468.110745 \n",
       "L 1101.718964 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_10\">\n",
       "    <path d=\"M 652.971806 468.110745 \n",
       "L 1101.718964 468.110745 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_11\">\n",
       "    <path d=\"M 652.971806 35.339207 \n",
       "L 1101.718964 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"text_38\">\n",
       "    <!-- Test NLPD -->\n",
       "    <g style=\"fill: #262626\" transform=\"translate(803.78057 29.339207)scale(0.32 -0.32)\">\n",
       "     <defs>\n",
       "      <path id=\"CMR17-4e\" d=\"M 1312 4250 \n",
       "C 1267 4320 1261 4320 1139 4320 \n",
       "L 326 4320 \n",
       "L 326 4160 \n",
       "L 448 4160 \n",
       "C 704 4160 819 4129 838 4122 \n",
       "L 838 610 \n",
       "C 838 451 838 153 326 153 \n",
       "L 326 -13 \n",
       "C 474 0 742 0 902 0 \n",
       "C 1062 0 1331 0 1478 -13 \n",
       "L 1478 153 \n",
       "C 966 153 966 451 966 610 \n",
       "L 966 4033 \n",
       "C 1011 3995 1011 3982 1056 3919 \n",
       "L 3430 76 \n",
       "C 3475 0 3494 0 3526 0 \n",
       "C 3590 0 3590 19 3590 139 \n",
       "L 3590 3705 \n",
       "C 3590 3863 3590 4160 4102 4160 \n",
       "L 4102 4326 \n",
       "C 3955 4320 3686 4320 3526 4320 \n",
       "C 3366 4320 3098 4320 2950 4326 \n",
       "L 2950 4160 \n",
       "C 3462 4160 3462 3862 3462 3703 \n",
       "L 3462 763 \n",
       "L 1312 4250 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-4c\" d=\"M 3469 1615 \n",
       "L 3354 1615 \n",
       "C 3302 983 3219 166 2125 166 \n",
       "L 1530 166 \n",
       "C 1274 166 1261 197 1261 414 \n",
       "L 1261 3898 \n",
       "C 1261 4129 1274 4192 1760 4192 \n",
       "L 1901 4192 \n",
       "L 1901 4352 \n",
       "C 1638 4352 1331 4352 1069 4352 \n",
       "C 870 4352 512 4352 326 4352 \n",
       "L 326 4192 \n",
       "C 768 4192 838 4192 838 3905 \n",
       "L 838 452 \n",
       "C 838 166 768 166 326 166 \n",
       "L 326 0 \n",
       "L 3315 0 \n",
       "L 3469 1615 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-50\" d=\"M 1267 2042 \n",
       "L 2291 2042 \n",
       "C 3117 2042 3718 2578 3718 3184 \n",
       "C 3718 3791 3130 4352 2291 4352 \n",
       "L 333 4352 \n",
       "L 333 4186 \n",
       "C 774 4186 845 4186 845 3899 \n",
       "L 845 446 \n",
       "C 845 160 774 160 333 160 \n",
       "L 333 0 \n",
       "C 518 0 858 0 1056 0 \n",
       "C 1254 0 1594 0 1779 0 \n",
       "L 1779 160 \n",
       "C 1338 160 1267 160 1267 446 \n",
       "L 1267 2042 \n",
       "z\n",
       "M 1254 2176 \n",
       "L 1254 3938 \n",
       "C 1254 4155 1267 4186 1523 4186 \n",
       "L 2170 4186 \n",
       "C 2995 4186 3232 3714 3232 3184 \n",
       "C 3232 2604 2950 2176 2170 2176 \n",
       "L 1254 2176 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-44\" d=\"M 333 4352 \n",
       "L 333 4186 \n",
       "C 774 4186 845 4186 845 3900 \n",
       "L 845 452 \n",
       "C 845 166 774 166 333 166 \n",
       "L 333 0 \n",
       "L 2368 0 \n",
       "C 3398 0 4224 943 4224 2141 \n",
       "C 4224 3346 3411 4352 2368 4352 \n",
       "L 333 4352 \n",
       "z\n",
       "M 1523 166 \n",
       "C 1267 166 1254 197 1254 414 \n",
       "L 1254 3938 \n",
       "C 1254 4155 1267 4186 1523 4186 \n",
       "L 2240 4186 \n",
       "C 2771 4186 3750 3874 3750 2141 \n",
       "C 3750 1242 3488 879 3366 707 \n",
       "C 3213 510 2848 166 2240 166 \n",
       "L 1523 166 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#CMR17-54\" transform=\"scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-65\" transform=\"translate(58.702625 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(99.188286 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-74\" transform=\"translate(134.989623 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-4e\" transform=\"translate(200.346357 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-4c\" transform=\"translate(269.418787 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-50\" transform=\"translate(326.800195 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-44\" transform=\"translate(389.386496 0)scale(0.996264)\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_3\">\n",
       "   <g id=\"patch_12\">\n",
       "    <path d=\"M 1210.936175 468.110745 \n",
       "L 1659.683333 468.110745 \n",
       "L 1659.683333 35.339207 \n",
       "L 1210.936175 35.339207 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_5\">\n",
       "    <g id=\"xtick_23\">\n",
       "     <g id=\"line2d_46\">\n",
       "      <path d=\"M 1210.936175 468.110745 \n",
       "L 1210.936175 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_39\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1193.025587 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_24\">\n",
       "     <g id=\"line2d_47\">\n",
       "      <path d=\"M 1255.810891 468.110745 \n",
       "L 1255.810891 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_40\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1242.37795 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_25\">\n",
       "     <g id=\"line2d_48\">\n",
       "      <path d=\"M 1300.685607 468.110745 \n",
       "L 1300.685607 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_41\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1287.252666 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_26\">\n",
       "     <g id=\"line2d_49\">\n",
       "      <path d=\"M 1345.560322 468.110745 \n",
       "L 1345.560322 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_42\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1332.127382 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_27\">\n",
       "     <g id=\"line2d_50\">\n",
       "      <path d=\"M 1390.435038 468.110745 \n",
       "L 1390.435038 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_43\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1381.479744 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_28\">\n",
       "     <g id=\"line2d_51\">\n",
       "      <path d=\"M 1435.309754 468.110745 \n",
       "L 1435.309754 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_44\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1426.35446 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_29\">\n",
       "     <g id=\"line2d_52\">\n",
       "      <path d=\"M 1480.18447 468.110745 \n",
       "L 1480.18447 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_45\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1471.229176 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_30\">\n",
       "     <g id=\"line2d_53\">\n",
       "      <path d=\"M 1525.059186 468.110745 \n",
       "L 1525.059186 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_46\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1520.581539 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_31\">\n",
       "     <g id=\"line2d_54\">\n",
       "      <path d=\"M 1569.933902 468.110745 \n",
       "L 1569.933902 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_47\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1565.456255 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_32\">\n",
       "     <g id=\"line2d_55\">\n",
       "      <path d=\"M 1614.808617 468.110745 \n",
       "L 1614.808617 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_48\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1610.33097 501.18117)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_33\">\n",
       "     <g id=\"line2d_56\">\n",
       "      <path d=\"M 1659.683333 468.110745 \n",
       "L 1659.683333 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_49\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1653.286666 496.982544)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_6\">\n",
       "    <g id=\"ytick_14\">\n",
       "     <g id=\"line2d_57\">\n",
       "      <path d=\"M 1210.936175 385.053581 \n",
       "L 1659.683333 385.053581 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_50\">\n",
       "      <!-- $\\mathdefault{−0.6}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1146.565813 394.739481)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMSY10-0\" d=\"M 4218 1472 \n",
       "C 4326 1472 4442 1472 4442 1600 \n",
       "C 4442 1728 4326 1728 4218 1728 \n",
       "L 755 1728 \n",
       "C 646 1728 531 1728 531 1600 \n",
       "C 531 1472 646 1472 755 1472 \n",
       "L 4218 1472 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMSY10-0\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(77.487468 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(123.177945 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(150.275122 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_15\">\n",
       "     <g id=\"line2d_58\">\n",
       "      <path d=\"M 1210.936175 297.624988 \n",
       "L 1659.683333 297.624988 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_51\">\n",
       "      <!-- $\\mathdefault{−0.4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1146.565813 307.310887)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMSY10-0\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(77.487468 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(123.177945 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(150.275122 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_16\">\n",
       "     <g id=\"line2d_59\">\n",
       "      <path d=\"M 1210.936175 210.196394 \n",
       "L 1659.683333 210.196394 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_52\">\n",
       "      <!-- $\\mathdefault{−0.2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1146.565813 219.882293)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMSY10-0\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(77.487468 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(123.177945 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(150.275122 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_17\">\n",
       "     <g id=\"line2d_60\">\n",
       "      <path d=\"M 1210.936175 122.767801 \n",
       "L 1659.683333 122.767801 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_53\">\n",
       "      <!-- $\\mathdefault{0.0}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1168.262298 132.4537)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_18\">\n",
       "     <g id=\"line2d_61\">\n",
       "      <path d=\"M 1210.936175 35.339207 \n",
       "L 1659.683333 35.339207 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_54\">\n",
       "      <!-- $\\mathdefault{0.2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1168.262298 45.025106)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_21\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1293.807508 108.875707 \n",
       "L 1381.280402 108.875707 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1407.303181 228.328165 \n",
       "L 1461.185381 228.328165 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1427.757438 267.0637 \n",
       "L 1496.262935 267.0637 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1456.585795 291.226234 \n",
       "L 1488.405802 291.226234 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1490.693599 315.484007 \n",
       "L 1548.0054 315.484007 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1526.308721 339.116067 \n",
       "L 1546.251871 339.116067 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1533.609057 358.181387 \n",
       "L 1564.072174 358.181387 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1535.661455 374.421453 \n",
       "L 1574.230899 374.421453 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1556.772212 390.610358 \n",
       "L 1598.569035 390.610358 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1568.800811 402.234377 \n",
       "L 1610.151997 402.234377 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1585.53956 413.380624 \n",
       "L 1609.869392 413.380624 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1593.333859 423.545115 \n",
       "L 1632.611771 423.545115 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1610.302884 431.599312 \n",
       "L 1642.826401 431.599312 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1659.683333 446.507376 \n",
       "L 1659.683333 446.507376 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_22\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1351.313875 120.540772 \n",
       "L 1351.313875 97.210643 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1439.69522 234.094059 \n",
       "L 1439.69522 222.562271 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1470.677722 271.362363 \n",
       "L 1470.677722 262.765037 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1474.431376 296.420756 \n",
       "L 1474.431376 286.031711 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1525.494566 322.144885 \n",
       "L 1525.494566 308.823129 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1537.045208 344.036804 \n",
       "L 1537.045208 334.19533 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1550.616097 361.917101 \n",
       "L 1550.616097 354.445673 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1557.776919 378.305317 \n",
       "L 1557.776919 370.537588 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1580.986653 394.723504 \n",
       "L 1580.986653 386.497213 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1592.723252 406.744772 \n",
       "L 1592.723252 397.723983 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1598.840723 417.256756 \n",
       "L 1598.840723 409.504492 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1615.906948 427.272615 \n",
       "L 1615.906948 419.817615 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1628.585864 435.051936 \n",
       "L 1628.585864 428.146687 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1659.683333 450.78669 \n",
       "L 1659.683333 442.228062 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_23\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1152.773816 186.634861 \n",
       "L 1185.957855 186.634861 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1241.271164 269.081603 \n",
       "L 1271.921182 269.081603 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1325.861934 318.259388 \n",
       "L 1359.862786 318.259388 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1398.290132 352.447168 \n",
       "L 1432.684854 352.447168 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1475.558603 380.917204 \n",
       "L 1507.484315 380.917204 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1539.707529 400.025015 \n",
       "L 1570.891301 400.025015 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1591.990128 423.883032 \n",
       "L 1622.232699 423.883032 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1643.815074 444.444422 \n",
       "L 1674.28 444.444422 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_24\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1171.469102 192.31726 \n",
       "L 1171.469102 180.952462 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1258.393307 275.72249 \n",
       "L 1258.393307 262.440715 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1345.069268 325.51797 \n",
       "L 1345.069268 311.000806 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1417.745238 359.264339 \n",
       "L 1417.745238 345.629997 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1493.46979 387.171407 \n",
       "L 1493.46979 374.663002 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1557.159088 405.522003 \n",
       "L 1557.159088 394.528027 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1608.861508 428.668173 \n",
       "L 1608.861508 419.09789 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1661.464752 448.76177 \n",
       "L 1661.464752 440.127074 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_25\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1216.838301 132.047156 \n",
       "L 1248.05122 132.047156 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1278.706727 193.57562 \n",
       "L 1313.343989 193.57562 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1363.752681 224.169204 \n",
       "L 1394.864381 224.169204 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1441.994129 245.528449 \n",
       "L 1474.720864 245.528449 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1509.743246 262.049964 \n",
       "L 1540.461563 262.049964 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1569.106551 274.056301 \n",
       "L 1603.689477 274.056301 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1620.148638 285.231102 \n",
       "L 1652.201477 285.231102 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1667.180857 293.132013 \n",
       "L 1674.28 293.132013 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_26\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1234.307879 136.722561 \n",
       "L 1234.307879 127.371751 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1298.314685 198.93714 \n",
       "L 1298.314685 188.2141 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1381.159699 229.543371 \n",
       "L 1381.159699 218.795037 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1460.403792 250.304586 \n",
       "L 1460.403792 240.752313 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1526.907483 266.310563 \n",
       "L 1526.907483 257.789365 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1588.680248 277.556082 \n",
       "L 1588.680248 270.55652 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1638.13878 288.26219 \n",
       "L 1638.13878 282.200014 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_27\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1186.082113 170.381465 \n",
       "L 1219.905669 170.381465 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1261.485708 255.652267 \n",
       "L 1295.126127 255.652267 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1364.89039 295.198599 \n",
       "L 1395.5014 295.198599 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1453.796127 312.833892 \n",
       "L 1482.955013 312.833892 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1526.769861 336.475871 \n",
       "L 1557.094598 336.475871 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1595.870688 387.102835 \n",
       "L 1626.935739 387.102835 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1653.224412 410.91759 \n",
       "L 1674.28 410.91759 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_28\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1205.178098 175.6761 \n",
       "L 1205.178098 165.086829 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1280.466795 261.683566 \n",
       "L 1280.466795 249.620968 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1381.988499 301.157821 \n",
       "L 1381.988499 289.239378 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1470.00351 319.719004 \n",
       "L 1470.00351 305.94878 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1543.691761 342.482174 \n",
       "L 1543.691761 330.469568 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1613.248887 390.791037 \n",
       "L 1613.248887 383.414633 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1670.933566 414.739091 \n",
       "L 1670.933566 407.096089 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_29\">\n",
       "    <path d=\"M 1659.291552 246.643766 \n",
       "L 1674.28 246.643766 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1648.468258 278.822148 \n",
       "L 1674.28 278.822148 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1615.232453 332.384729 \n",
       "L 1645.787567 332.384729 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1609.285993 337.178786 \n",
       "L 1639.993432 337.178786 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_30\">\n",
       "    <path clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1665.954018 297.164606 \n",
       "L 1665.954018 260.479689 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1632.296133 336.582195 \n",
       "L 1632.296133 328.187264 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "    <path d=\"M 1626.443524 343.272134 \n",
       "L 1626.443524 331.085437 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_62\">\n",
       "    <path d=\"M 1299.398935 -1 \n",
       "L 1351.313875 108.875707 \n",
       "L 1439.69522 228.328165 \n",
       "L 1470.677722 267.0637 \n",
       "L 1474.431376 291.226234 \n",
       "L 1525.494566 315.484007 \n",
       "L 1537.045208 339.116067 \n",
       "L 1550.616097 358.181387 \n",
       "L 1557.776919 374.421453 \n",
       "L 1580.986653 390.610358 \n",
       "L 1592.723252 402.234377 \n",
       "L 1598.840723 413.380624 \n",
       "L 1615.906948 423.545115 \n",
       "L 1628.585864 431.599312 \n",
       "L 1659.683333 446.507376 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_63\">\n",
       "    <path d=\"M 1179.771014 -1 \n",
       "L 1171.469102 186.634861 \n",
       "L 1258.393307 269.081603 \n",
       "L 1345.069268 318.259388 \n",
       "L 1417.745238 352.447168 \n",
       "L 1493.46979 380.917204 \n",
       "L 1557.159088 400.025015 \n",
       "L 1608.861508 423.883032 \n",
       "L 1661.464752 444.444422 \n",
       "L 1674.28 447.469401 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_64\">\n",
       "    <path d=\"M 1232.29979 -1 \n",
       "L 1234.307879 132.047156 \n",
       "L 1298.314685 193.57562 \n",
       "L 1381.159699 224.169204 \n",
       "L 1460.403792 245.528449 \n",
       "L 1526.907483 262.049964 \n",
       "L 1588.680248 274.056301 \n",
       "L 1638.13878 285.231102 \n",
       "L 1674.28 291.52993 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_65\">\n",
       "    <path d=\"M 1195.150555 -1 \n",
       "L 1205.178098 170.381465 \n",
       "L 1280.466795 255.652267 \n",
       "L 1381.988499 295.198599 \n",
       "L 1470.00351 312.833892 \n",
       "L 1543.691761 336.475871 \n",
       "L 1613.248887 387.102835 \n",
       "L 1670.933566 410.91759 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_66\">\n",
       "    <path d=\"M 1674.28 269.62729 \n",
       "L 1665.954018 278.822148 \n",
       "L 1632.296133 332.384729 \n",
       "L 1626.443524 337.178786 \n",
       "\" clip-path=\"url(#pba414e08e5)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_13\">\n",
       "    <path d=\"M 1210.936175 468.110745 \n",
       "L 1210.936175 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_14\">\n",
       "    <path d=\"M 1659.683333 468.110745 \n",
       "L 1659.683333 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_15\">\n",
       "    <path d=\"M 1210.936175 468.110745 \n",
       "L 1659.683333 468.110745 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_16\">\n",
       "    <path d=\"M 1210.936175 35.339207 \n",
       "L 1659.683333 35.339207 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"text_55\">\n",
       "    <!-- Training loss -->\n",
       "    <g style=\"fill: #262626\" transform=\"translate(1353.847765 29.339207)scale(0.32 -0.32)\">\n",
       "     <defs>\n",
       "      <path id=\"CMR17-69\" d=\"M 992 3909 \n",
       "C 992 4049 877 4170 730 4170 \n",
       "C 589 4170 467 4056 467 3909 \n",
       "C 467 3769 582 3648 730 3648 \n",
       "C 870 3648 992 3763 992 3909 \n",
       "z\n",
       "M 243 2706 \n",
       "L 243 2541 \n",
       "C 602 2541 653 2502 653 2197 \n",
       "L 653 427 \n",
       "C 653 184 627 153 218 153 \n",
       "L 218 -13 \n",
       "C 371 0 646 0 806 0 \n",
       "C 960 0 1222 0 1370 -13 \n",
       "L 1370 153 \n",
       "C 992 153 979 191 979 420 \n",
       "L 979 2776 \n",
       "L 243 2706 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-6e\" d=\"M 2656 1933 \n",
       "C 2656 2259 2592 2790 1837 2790 \n",
       "C 1331 2790 1069 2400 973 2144 \n",
       "L 966 2144 \n",
       "L 966 2790 \n",
       "L 211 2720 \n",
       "L 211 2554 \n",
       "C 589 2554 646 2515 646 2208 \n",
       "L 646 428 \n",
       "C 646 184 621 153 211 153 \n",
       "L 211 -13 \n",
       "C 365 0 646 0 813 0 \n",
       "C 979 0 1267 0 1421 -13 \n",
       "L 1421 153 \n",
       "C 1011 153 986 178 986 428 \n",
       "L 986 1658 \n",
       "C 986 2247 1344 2688 1792 2688 \n",
       "C 2266 2688 2317 2266 2317 1958 \n",
       "L 2317 428 \n",
       "C 2317 184 2291 153 1882 153 \n",
       "L 1882 -13 \n",
       "C 2035 0 2317 0 2483 0 \n",
       "C 2650 0 2938 0 3091 -13 \n",
       "L 3091 153 \n",
       "C 2682 153 2656 178 2656 428 \n",
       "L 2656 1933 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-67\" d=\"M 710 1164 \n",
       "C 832 1068 1043 960 1299 960 \n",
       "C 1805 960 2240 1357 2240 1888 \n",
       "C 2240 2054 2189 2310 1997 2509 \n",
       "C 2176 2692 2438 2752 2586 2752 \n",
       "C 2611 2752 2650 2752 2682 2734 \n",
       "C 2656 2728 2598 2703 2598 2605 \n",
       "C 2598 2527 2656 2471 2739 2471 \n",
       "C 2835 2471 2886 2533 2886 2614 \n",
       "C 2886 2731 2790 2854 2586 2854 \n",
       "C 2330 2854 2106 2738 1926 2580 \n",
       "C 1734 2753 1504 2816 1299 2816 \n",
       "C 794 2816 358 2419 358 1888 \n",
       "C 358 1522 570 1292 634 1228 \n",
       "C 442 1004 442 743 442 711 \n",
       "C 442 545 506 302 723 168 \n",
       "C 390 85 128 -169 128 -486 \n",
       "C 128 -943 736 -1280 1466 -1280 \n",
       "C 2170 -1280 2803 -956 2803 -479 \n",
       "C 2803 384 1856 384 1363 384 \n",
       "C 1216 384 954 384 922 391 \n",
       "C 723 423 589 602 589 826 \n",
       "C 589 883 589 1024 710 1164 \n",
       "z\n",
       "M 1299 1068 \n",
       "C 736 1068 736 1760 736 1889 \n",
       "C 736 2016 736 2708 1299 2708 \n",
       "C 1862 2708 1862 2016 1862 1889 \n",
       "C 1862 1760 1862 1068 1299 1068 \n",
       "z\n",
       "M 1466 -1171 \n",
       "C 826 -1171 384 -835 384 -486 \n",
       "C 384 -289 493 -105 634 -4 \n",
       "C 794 104 858 104 1293 104 \n",
       "C 1818 104 2547 104 2547 -486 \n",
       "C 2547 -835 2106 -1171 1466 -1171 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-6c\" d=\"M 979 4396 \n",
       "L 218 4326 \n",
       "L 218 4160 \n",
       "C 595 4160 653 4122 653 3817 \n",
       "L 653 426 \n",
       "C 653 184 627 153 218 153 \n",
       "L 218 -13 \n",
       "C 371 0 653 0 813 0 \n",
       "C 979 0 1261 0 1414 -13 \n",
       "L 1414 153 \n",
       "C 1005 153 979 178 979 426 \n",
       "L 979 4396 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-6f\" d=\"M 2758 1356 \n",
       "C 2758 2176 2163 2816 1466 2816 \n",
       "C 768 2816 173 2176 173 1356 \n",
       "C 173 551 768 -64 1466 -64 \n",
       "C 2163 -64 2758 551 2758 1356 \n",
       "z\n",
       "M 1466 51 \n",
       "C 1165 51 909 230 762 480 \n",
       "C 602 767 582 1126 582 1408 \n",
       "C 582 1677 595 2010 762 2298 \n",
       "C 890 2509 1139 2714 1466 2714 \n",
       "C 1754 2714 1997 2554 2150 2330 \n",
       "C 2349 2029 2349 1607 2349 1408 \n",
       "C 2349 1158 2336 775 2163 467 \n",
       "C 1984 173 1709 51 1466 51 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#CMR17-54\" transform=\"scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-72\" transform=\"translate(58.702625 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-61\" transform=\"translate(93.983393 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(139.67387 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(164.544929 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(215.440298 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(240.311357 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-67\" transform=\"translate(291.206727 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6c\" transform=\"translate(366.97317 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6f\" transform=\"translate(391.844229 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(437.534706 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(473.336043 0)scale(0.996264)\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_4\">\n",
       "   <g id=\"patch_17\">\n",
       "    <path d=\"M 95.007437 980.695373 \n",
       "L 543.754595 980.695373 \n",
       "L 543.754595 547.923834 \n",
       "L 95.007437 547.923834 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_7\">\n",
       "    <g id=\"xtick_34\">\n",
       "     <g id=\"line2d_67\">\n",
       "      <path d=\"M 129.526449 980.695373 \n",
       "L 129.526449 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_56\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(111.615861 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_35\">\n",
       "     <g id=\"line2d_68\">\n",
       "      <path d=\"M 164.045462 980.695373 \n",
       "L 164.045462 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_57\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(150.612521 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_36\">\n",
       "     <g id=\"line2d_69\">\n",
       "      <path d=\"M 198.564474 980.695373 \n",
       "L 198.564474 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_58\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(185.131533 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_37\">\n",
       "     <g id=\"line2d_70\">\n",
       "      <path d=\"M 233.083486 980.695373 \n",
       "L 233.083486 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_59\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(219.650545 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_38\">\n",
       "     <g id=\"line2d_71\">\n",
       "      <path d=\"M 267.602498 980.695373 \n",
       "L 267.602498 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_60\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(258.647204 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_39\">\n",
       "     <g id=\"line2d_72\">\n",
       "      <path d=\"M 302.12151 980.695373 \n",
       "L 302.12151 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_61\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(293.166216 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_40\">\n",
       "     <g id=\"line2d_73\">\n",
       "      <path d=\"M 336.640522 980.695373 \n",
       "L 336.640522 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_62\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(327.685228 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_41\">\n",
       "     <g id=\"line2d_74\">\n",
       "      <path d=\"M 371.159535 980.695373 \n",
       "L 371.159535 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_63\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(366.681888 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_42\">\n",
       "     <g id=\"line2d_75\">\n",
       "      <path d=\"M 405.678547 980.695373 \n",
       "L 405.678547 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_64\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(401.2009 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_43\">\n",
       "     <g id=\"line2d_76\">\n",
       "      <path d=\"M 440.197559 980.695373 \n",
       "L 440.197559 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_65\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(435.719912 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_44\">\n",
       "     <g id=\"line2d_77\">\n",
       "      <path d=\"M 474.716571 980.695373 \n",
       "L 474.716571 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_66\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(468.319904 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_45\">\n",
       "     <g id=\"line2d_78\">\n",
       "      <path d=\"M 509.235583 980.695373 \n",
       "L 509.235583 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_67\">\n",
       "      <!-- $2$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(502.838916 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_46\">\n",
       "     <g id=\"line2d_79\">\n",
       "      <path d=\"M 543.754595 980.695373 \n",
       "L 543.754595 547.923834 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_68\">\n",
       "      <!-- $4$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(537.357929 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_8\">\n",
       "    <g id=\"ytick_19\">\n",
       "     <g id=\"line2d_80\">\n",
       "      <path d=\"M 95.007437 980.695373 \n",
       "L 543.754595 980.695373 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_69\">\n",
       "      <!-- $\\mathdefault{14}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(59.92077 990.381272)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_20\">\n",
       "     <g id=\"line2d_81\">\n",
       "      <path d=\"M 95.007437 914.115136 \n",
       "L 543.754595 914.115136 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_70\">\n",
       "      <!-- $\\mathdefault{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(59.92077 923.801035)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_21\">\n",
       "     <g id=\"line2d_82\">\n",
       "      <path d=\"M 95.007437 847.534899 \n",
       "L 543.754595 847.534899 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_71\">\n",
       "      <!-- $\\mathdefault{18}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(59.92077 857.220799)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_22\">\n",
       "     <g id=\"line2d_83\">\n",
       "      <path d=\"M 95.007437 780.954663 \n",
       "L 543.754595 780.954663 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_72\">\n",
       "      <!-- $\\mathdefault{20}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(59.92077 790.640562)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_23\">\n",
       "     <g id=\"line2d_84\">\n",
       "      <path d=\"M 95.007437 714.374426 \n",
       "L 543.754595 714.374426 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_73\">\n",
       "      <!-- $\\mathdefault{22}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(59.92077 724.060325)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_24\">\n",
       "     <g id=\"line2d_85\">\n",
       "      <path d=\"M 95.007437 647.794189 \n",
       "L 543.754595 647.794189 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_74\">\n",
       "      <!-- $\\mathdefault{24}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(59.92077 657.480089)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_25\">\n",
       "     <g id=\"line2d_86\">\n",
       "      <path d=\"M 95.007437 581.213953 \n",
       "L 543.754595 581.213953 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_75\">\n",
       "      <!-- $\\mathdefault{26}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(59.92077 590.899852)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_76\">\n",
       "     <!-- Precipitation -->\n",
       "     <g style=\"fill: #262626\" transform=\"translate(49.71975 847.059183)rotate(-90)scale(0.32 -0.32)\">\n",
       "      <defs>\n",
       "       <path id=\"CMR17-63\" d=\"M 2234 2240 \n",
       "C 2112 2240 1933 2240 1933 2017 \n",
       "C 1933 1838 2080 1787 2163 1787 \n",
       "C 2208 1787 2394 1807 2394 2024 \n",
       "C 2394 2467 1958 2803 1466 2803 \n",
       "C 787 2803 211 2178 211 1363 \n",
       "C 211 516 813 -64 1466 -64 \n",
       "C 2259 -64 2458 677 2458 748 \n",
       "C 2458 774 2451 793 2406 793 \n",
       "C 2362 793 2355 787 2330 703 \n",
       "C 2163 180 1798 51 1523 51 \n",
       "C 1114 51 621 427 621 1369 \n",
       "C 621 2338 1094 2688 1472 2688 \n",
       "C 1722 2688 2093 2573 2234 2240 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#CMR17-50\" transform=\"scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-72\" transform=\"translate(62.586301 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-65\" transform=\"translate(97.867068 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-63\" transform=\"translate(138.352729 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-69\" transform=\"translate(178.838389 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-70\" transform=\"translate(203.709448 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-69\" transform=\"translate(254.604818 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-74\" transform=\"translate(279.475876 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-61\" transform=\"translate(314.756644 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-74\" transform=\"translate(360.447121 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-69\" transform=\"translate(395.727889 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-6f\" transform=\"translate(420.598947 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-6e\" transform=\"translate(466.289424 0)scale(0.996264)\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_31\">\n",
       "    <path d=\"M 217.16779 552.218097 \n",
       "L 246.479218 552.218097 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 257.342462 635.663472 \n",
       "L 285.081527 635.663472 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 313.511606 701.583535 \n",
       "L 341.340136 701.583535 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 331.10869 750.037011 \n",
       "L 350.037844 750.037011 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 349.812696 782.687353 \n",
       "L 380.556569 782.687353 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 372.544084 811.57349 \n",
       "L 387.639115 811.57349 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 373.960025 828.534519 \n",
       "L 409.14593 828.534519 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 398.022228 845.022741 \n",
       "L 420.175305 845.022741 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 412.067746 869.561244 \n",
       "L 436.862748 869.561244 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 419.314977 873.503852 \n",
       "L 451.579725 873.503852 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 434.816716 887.231988 \n",
       "L 449.84672 887.231988 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 457.373083 915.515501 \n",
       "L 474.049798 915.515501 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 454.3085 905.822073 \n",
       "L 468.906339 905.822073 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 474.716571 912.402532 \n",
       "L 474.716571 912.402532 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 489.722749 925.356889 \n",
       "L 495.855572 925.356889 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_32\">\n",
       "    <path d=\"M 233.949585 571.310324 \n",
       "L 233.949585 533.12587 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 273.118881 658.941634 \n",
       "L 273.118881 612.385309 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 329.344922 726.457642 \n",
       "L 329.344922 676.709428 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 341.467277 774.152714 \n",
       "L 341.467277 725.921308 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 367.520324 798.634697 \n",
       "L 367.520324 766.740009 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 380.661356 842.7762 \n",
       "L 380.661356 780.370779 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 394.597939 852.133726 \n",
       "L 394.597939 804.935311 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 410.320556 869.274189 \n",
       "L 410.320556 820.771292 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 425.992707 900.795722 \n",
       "L 425.992707 838.326767 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 438.015856 895.624116 \n",
       "L 438.015856 851.383587 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 442.896595 907.993129 \n",
       "L 442.896595 866.470848 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 466.406272 943.067907 \n",
       "L 466.406272 887.963094 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 462.140393 925.268113 \n",
       "L 462.140393 886.376032 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 474.716571 932.049428 \n",
       "L 474.716571 892.755636 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 492.883507 945.701904 \n",
       "L 492.883507 905.011874 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_33\">\n",
       "    <path d=\"M 84.304348 519.078412 \n",
       "L 99.905827 519.078412 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 105.9215 593.133553 \n",
       "L 122.260325 593.133553 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 166.225416 649.159633 \n",
       "L 182.653155 649.159633 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 237.40744 719.06164 \n",
       "L 255.075973 719.06164 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 298.426732 778.682626 \n",
       "L 312.797618 778.682626 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 353.415105 837.508461 \n",
       "L 367.747746 837.508461 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 399.957545 890.849105 \n",
       "L 414.677835 890.849105 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 442.654814 923.895021 \n",
       "L 457.607519 923.895021 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 472.403469 942.414884 \n",
       "L 492.127745 942.414884 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 505.612912 950.520352 \n",
       "L 521.540064 950.520352 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 533.927064 955.775693 \n",
       "L 552.197659 955.775693 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 560.46135 958.915342 \n",
       "L 573.902 958.915342 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_34\">\n",
       "    <path d=\"M 92.71356 540.64149 \n",
       "L 92.71356 497.515334 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 114.757996 612.487619 \n",
       "L 114.757996 573.779487 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 175.113617 670.733688 \n",
       "L 175.113617 627.585579 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 247.021201 744.927792 \n",
       "L 247.021201 693.195487 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 306.128761 804.92989 \n",
       "L 306.128761 752.435362 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 361.095275 863.116245 \n",
       "L 361.095275 811.900676 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 407.85961 913.326173 \n",
       "L 407.85961 868.372038 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 450.690269 943.416212 \n",
       "L 450.690269 904.37383 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 483.235806 962.036389 \n",
       "L 483.235806 922.79338 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 514.21052 970.3902 \n",
       "L 514.21052 930.650503 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 543.895585 976.670629 \n",
       "L 543.895585 934.880756 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 567.633743 980.629259 \n",
       "L 567.633743 937.201425 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_35\">\n",
       "    <path d=\"M 140.7098 509.134858 \n",
       "L 156.951091 509.134858 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 152.127007 598.295538 \n",
       "L 169.762702 598.295538 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 205.446165 639.242283 \n",
       "L 220.759013 639.242283 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 273.696603 712.000335 \n",
       "L 290.022551 712.000335 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 338.713197 780.404078 \n",
       "L 353.879001 780.404078 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 396.482089 838.022437 \n",
       "L 411.320404 838.022437 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 440.914599 891.248225 \n",
       "L 457.582307 891.248225 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 481.406589 921.027995 \n",
       "L 498.271167 921.027995 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 519.464412 938.583629 \n",
       "L 538.364912 938.583629 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 549.964141 946.750373 \n",
       "L 566.471809 946.750373 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 580.605499 953.145607 \n",
       "L 596.362116 953.145607 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 606.254434 957.251871 \n",
       "L 622.707768 957.251871 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_36\">\n",
       "    <path d=\"M 149.489623 533.441201 \n",
       "L 149.489623 484.828516 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 161.72147 619.333278 \n",
       "L 161.72147 577.257798 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 213.688843 661.584427 \n",
       "L 213.688843 616.900139 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 282.525614 737.247412 \n",
       "L 282.525614 686.753257 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 346.87119 805.908577 \n",
       "L 346.87119 754.899578 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 404.451859 863.871626 \n",
       "L 404.451859 812.173247 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 449.942537 914.581152 \n",
       "L 449.942537 867.915299 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 490.549378 942.051682 \n",
       "L 490.549378 900.004307 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 529.805983 958.460745 \n",
       "L 529.805983 918.706513 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 558.898854 966.847066 \n",
       "L 558.898854 926.653681 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 589.104391 974.098769 \n",
       "L 589.104391 932.192445 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 615.157526 978.566778 \n",
       "L 615.157526 935.936964 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_37\">\n",
       "    <path d=\"M 112.837547 501.666908 \n",
       "L 132.67859 501.666908 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 133.972185 595.595829 \n",
       "L 150.364006 595.595829 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 199.402079 663.791625 \n",
       "L 215.572989 663.791625 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 278.805142 740.209515 \n",
       "L 297.104632 740.209515 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 346.746842 808.665122 \n",
       "L 362.010058 808.665122 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 406.029325 880.474201 \n",
       "L 418.17293 880.474201 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 453.181819 914.403218 \n",
       "L 469.16042 914.403218 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 492.450495 936.356683 \n",
       "L 508.98729 936.356683 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_38\">\n",
       "    <path d=\"M 123.739714 526.706337 \n",
       "L 123.739714 476.627478 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 142.839495 615.784173 \n",
       "L 142.839495 575.407485 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 208.141036 686.176837 \n",
       "L 208.141036 641.406414 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 288.790734 765.303359 \n",
       "L 288.790734 715.115671 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 354.960924 834.068753 \n",
       "L 354.960924 783.26149 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 412.47036 903.796822 \n",
       "L 412.47036 857.151579 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 461.809237 936.552052 \n",
       "L 461.809237 892.254385 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 501.402166 956.152321 \n",
       "L 501.402166 916.561045 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_39\">\n",
       "    <path d=\"M 533.214443 964.320537 \n",
       "L 548.387153 964.320537 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_40\">\n",
       "    <path d=\"M 541.376411 985.343717 \n",
       "L 541.376411 943.297358 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_87\">\n",
       "    <path d=\"M 233.949585 552.218097 \n",
       "L 273.118881 635.663472 \n",
       "L 329.344922 701.583535 \n",
       "L 341.467277 750.037011 \n",
       "L 367.520324 782.687353 \n",
       "L 380.661356 811.57349 \n",
       "L 394.597939 828.534519 \n",
       "L 410.320556 845.022741 \n",
       "L 425.992707 869.561244 \n",
       "L 438.015856 873.503852 \n",
       "L 442.896595 887.231988 \n",
       "L 466.406272 915.515501 \n",
       "L 462.140393 905.822073 \n",
       "L 474.716571 912.402532 \n",
       "L 492.883507 925.356889 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_88\">\n",
       "    <path d=\"M 92.71356 519.078412 \n",
       "L 114.757996 593.133553 \n",
       "L 175.113617 649.159633 \n",
       "L 247.021201 719.06164 \n",
       "L 306.128761 778.682626 \n",
       "L 361.095275 837.508461 \n",
       "L 407.85961 890.849105 \n",
       "L 450.690269 923.895021 \n",
       "L 483.235806 942.414884 \n",
       "L 514.21052 950.520352 \n",
       "L 543.895585 955.775693 \n",
       "L 567.633743 958.915342 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_89\">\n",
       "    <path d=\"M 149.489623 509.134858 \n",
       "L 161.72147 598.295538 \n",
       "L 213.688843 639.242283 \n",
       "L 282.525614 712.000335 \n",
       "L 346.87119 780.404078 \n",
       "L 404.451859 838.022437 \n",
       "L 449.942537 891.248225 \n",
       "L 490.549378 921.027995 \n",
       "L 529.805983 938.583629 \n",
       "L 558.898854 946.750373 \n",
       "L 589.104391 953.145607 \n",
       "L 615.157526 957.251871 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_90\">\n",
       "    <path d=\"M 123.739714 501.666908 \n",
       "L 142.839495 595.595829 \n",
       "L 208.141036 663.791625 \n",
       "L 288.790734 740.209515 \n",
       "L 354.960924 808.665122 \n",
       "L 412.47036 880.474201 \n",
       "L 461.809237 914.403218 \n",
       "L 501.402166 936.356683 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_91\">\n",
       "    <path d=\"M 541.376411 964.320537 \n",
       "\" clip-path=\"url(#p94fdcd30f0)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_18\">\n",
       "    <path d=\"M 95.007437 980.695373 \n",
       "L 95.007437 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_19\">\n",
       "    <path d=\"M 543.754595 980.695373 \n",
       "L 543.754595 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_20\">\n",
       "    <path d=\"M 95.007437 980.695373 \n",
       "L 543.754595 980.695373 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_21\">\n",
       "    <path d=\"M 95.007437 547.923834 \n",
       "L 543.754595 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_5\">\n",
       "   <g id=\"patch_22\">\n",
       "    <path d=\"M 652.971806 980.695373 \n",
       "L 1101.718964 980.695373 \n",
       "L 1101.718964 547.923834 \n",
       "L 652.971806 547.923834 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_9\">\n",
       "    <g id=\"xtick_47\">\n",
       "     <g id=\"line2d_92\">\n",
       "      <path d=\"M 687.490818 980.695373 \n",
       "L 687.490818 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_77\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(669.58023 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_48\">\n",
       "     <g id=\"line2d_93\">\n",
       "      <path d=\"M 722.00983 980.695373 \n",
       "L 722.00983 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_78\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(708.576889 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_49\">\n",
       "     <g id=\"line2d_94\">\n",
       "      <path d=\"M 756.528843 980.695373 \n",
       "L 756.528843 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_79\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(743.095902 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_50\">\n",
       "     <g id=\"line2d_95\">\n",
       "      <path d=\"M 791.047855 980.695373 \n",
       "L 791.047855 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_80\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(777.614914 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_51\">\n",
       "     <g id=\"line2d_96\">\n",
       "      <path d=\"M 825.566867 980.695373 \n",
       "L 825.566867 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_81\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(816.611573 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_52\">\n",
       "     <g id=\"line2d_97\">\n",
       "      <path d=\"M 860.085879 980.695373 \n",
       "L 860.085879 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_82\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(851.130585 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_53\">\n",
       "     <g id=\"line2d_98\">\n",
       "      <path d=\"M 894.604891 980.695373 \n",
       "L 894.604891 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_83\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(885.649597 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_54\">\n",
       "     <g id=\"line2d_99\">\n",
       "      <path d=\"M 929.123903 980.695373 \n",
       "L 929.123903 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_84\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(924.646256 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_55\">\n",
       "     <g id=\"line2d_100\">\n",
       "      <path d=\"M 963.642916 980.695373 \n",
       "L 963.642916 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_85\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(959.165269 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_56\">\n",
       "     <g id=\"line2d_101\">\n",
       "      <path d=\"M 998.161928 980.695373 \n",
       "L 998.161928 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_86\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(993.684281 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_57\">\n",
       "     <g id=\"line2d_102\">\n",
       "      <path d=\"M 1032.68094 980.695373 \n",
       "L 1032.68094 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_87\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1026.284273 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_58\">\n",
       "     <g id=\"line2d_103\">\n",
       "      <path d=\"M 1067.199952 980.695373 \n",
       "L 1067.199952 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_88\">\n",
       "      <!-- $2$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1060.803285 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_59\">\n",
       "     <g id=\"line2d_104\">\n",
       "      <path d=\"M 1101.718964 980.695373 \n",
       "L 1101.718964 547.923834 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_89\">\n",
       "      <!-- $4$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1095.322297 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_10\">\n",
       "    <g id=\"ytick_26\">\n",
       "     <g id=\"line2d_105\">\n",
       "      <path d=\"M 652.971806 921.923929 \n",
       "L 1101.718964 921.923929 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_90\">\n",
       "      <!-- $\\mathdefault{4.2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 931.609828)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_27\">\n",
       "     <g id=\"line2d_106\">\n",
       "      <path d=\"M 652.971806 815.066759 \n",
       "L 1101.718964 815.066759 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_91\">\n",
       "      <!-- $\\mathdefault{4.4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 824.752658)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_28\">\n",
       "     <g id=\"line2d_107\">\n",
       "      <path d=\"M 652.971806 708.209589 \n",
       "L 1101.718964 708.209589 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_92\">\n",
       "      <!-- $\\mathdefault{4.6}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 717.895489)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_29\">\n",
       "     <g id=\"line2d_108\">\n",
       "      <path d=\"M 652.971806 601.352419 \n",
       "L 1101.718964 601.352419 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_93\">\n",
       "      <!-- $\\mathdefault{4.8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 611.038319)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_41\">\n",
       "    <path d=\"M 775.132159 649.091571 \n",
       "L 804.443587 649.091571 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 815.306831 701.046314 \n",
       "L 843.045896 701.046314 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 871.475975 746.420702 \n",
       "L 899.304505 746.420702 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 889.073059 781.91085 \n",
       "L 908.002213 781.91085 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 907.777065 805.93083 \n",
       "L 938.520938 805.93083 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 930.508453 829.675864 \n",
       "L 945.603484 829.675864 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 931.924394 840.974729 \n",
       "L 967.110299 840.974729 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 955.986597 853.714753 \n",
       "L 978.139673 853.714753 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 970.032115 878.407089 \n",
       "L 994.827117 878.407089 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 977.279346 878.071556 \n",
       "L 1009.544094 878.071556 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 992.781085 891.209422 \n",
       "L 1007.811089 891.209422 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1015.337452 923.827334 \n",
       "L 1032.014167 923.827334 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1012.272869 910.58397 \n",
       "L 1026.870708 910.58397 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1032.68094 917.717927 \n",
       "L 1032.68094 917.717927 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1047.687118 932.020671 \n",
       "L 1053.819941 932.020671 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_42\">\n",
       "    <path d=\"M 791.913954 660.780671 \n",
       "L 791.913954 637.402471 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 831.08325 716.118502 \n",
       "L 831.08325 685.974126 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 887.309291 763.720406 \n",
       "L 887.309291 729.120999 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 899.431646 799.770652 \n",
       "L 899.431646 764.051047 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 925.484693 816.382618 \n",
       "L 925.484693 795.479041 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 938.625725 855.691118 \n",
       "L 938.625725 803.66061 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 952.562308 859.334554 \n",
       "L 952.562308 822.614903 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 968.284925 873.490049 \n",
       "L 968.284925 833.939456 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 983.957076 909.373368 \n",
       "L 983.957076 847.440809 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 995.980225 896.127972 \n",
       "L 995.980225 860.01514 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1000.860964 908.675657 \n",
       "L 1000.860964 873.743187 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1024.37064 952.760649 \n",
       "L 1024.37064 894.89402 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1020.104762 927.999914 \n",
       "L 1020.104762 893.168025 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1032.68094 935.649083 \n",
       "L 1032.68094 899.78677 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1050.847875 951.691698 \n",
       "L 1050.847875 912.349644 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_43\">\n",
       "    <path d=\"M 642.268717 629.944503 \n",
       "L 657.870196 629.944503 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 663.885869 674.585174 \n",
       "L 680.224694 674.585174 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 724.189785 710.638672 \n",
       "L 740.617524 710.638672 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 795.371809 759.518442 \n",
       "L 813.040342 759.518442 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 856.391101 804.662476 \n",
       "L 870.761987 804.662476 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 911.379474 853.444352 \n",
       "L 925.712114 853.444352 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 957.921914 902.155876 \n",
       "L 972.642204 902.155876 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1000.619183 934.91262 \n",
       "L 1015.571888 934.91262 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1030.367838 953.981503 \n",
       "L 1050.092114 953.981503 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1063.577281 962.295388 \n",
       "L 1079.504433 962.295388 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1091.891433 967.54487 \n",
       "L 1110.162028 967.54487 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1118.425719 970.640956 \n",
       "L 1131.866369 970.640956 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_44\">\n",
       "    <path d=\"M 650.677929 642.701555 \n",
       "L 650.677929 617.187451 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 672.722365 686.898824 \n",
       "L 672.722365 662.271524 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 733.077986 725.281335 \n",
       "L 733.077986 695.996008 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 804.98557 777.91049 \n",
       "L 804.98557 741.126394 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 864.09313 824.038426 \n",
       "L 864.09313 785.286527 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 919.059644 873.244199 \n",
       "L 919.059644 833.644504 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 965.823979 921.038209 \n",
       "L 965.823979 883.273542 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1008.654638 953.006982 \n",
       "L 1008.654638 916.818259 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1041.200175 973.358485 \n",
       "L 1041.200175 934.604522 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1072.174889 982.548958 \n",
       "L 1072.174889 942.041818 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1101.859954 989.248861 \n",
       "L 1101.859954 945.840879 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1125.598112 993.456198 \n",
       "L 1125.598112 947.825714 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_45\">\n",
       "    <path d=\"M 698.674169 614.471086 \n",
       "L 714.91546 614.471086 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 710.091376 670.014539 \n",
       "L 727.727071 670.014539 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 763.410534 694.369931 \n",
       "L 778.723382 694.369931 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 831.660972 740.494589 \n",
       "L 847.98692 740.494589 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 896.677566 789.165802 \n",
       "L 911.84337 789.165802 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 954.446458 834.59792 \n",
       "L 969.284773 834.59792 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 998.878968 880.053545 \n",
       "L 1015.546676 880.053545 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1039.370958 908.065062 \n",
       "L 1056.235536 908.065062 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1077.42878 925.859582 \n",
       "L 1096.329281 925.859582 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1107.92851 934.755524 \n",
       "L 1124.436178 934.755524 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1138.569868 941.556191 \n",
       "L 1154.326485 941.556191 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1164.218802 946.056319 \n",
       "L 1180.672137 946.056319 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_46\">\n",
       "    <path d=\"M 707.453992 626.629848 \n",
       "L 707.453992 602.312323 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 719.685839 681.851293 \n",
       "L 719.685839 658.177786 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 771.653212 707.685235 \n",
       "L 771.653212 681.054626 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 840.489983 755.925938 \n",
       "L 840.489983 725.063241 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 904.835559 805.266118 \n",
       "L 904.835559 773.065486 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 962.416228 851.358898 \n",
       "L 962.416228 817.836942 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1007.906906 895.904338 \n",
       "L 1007.906906 864.202752 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1048.513746 923.2302 \n",
       "L 1048.513746 892.899924 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1087.770352 941.068958 \n",
       "L 1087.770352 910.650206 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1116.863223 950.636182 \n",
       "L 1116.863223 918.874867 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1147.06876 958.493383 \n",
       "L 1147.06876 924.619 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1173.121895 963.55515 \n",
       "L 1173.121895 928.557487 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_47\">\n",
       "    <path d=\"M 670.801916 624.63108 \n",
       "L 690.642959 624.63108 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 691.936554 680.176661 \n",
       "L 708.328375 680.176661 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 757.366448 722.277553 \n",
       "L 773.537358 722.277553 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 836.769511 774.635707 \n",
       "L 855.069001 774.635707 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 904.711211 827.380651 \n",
       "L 919.974427 827.380651 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 963.993694 888.22151 \n",
       "L 976.137299 888.22151 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1011.146188 921.374263 \n",
       "L 1027.124789 921.374263 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1050.414864 942.824469 \n",
       "L 1066.951659 942.824469 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_48\">\n",
       "    <path d=\"M 681.704082 636.315978 \n",
       "L 681.704082 612.946183 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 700.803863 692.041615 \n",
       "L 700.803863 668.311708 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 766.105405 736.218145 \n",
       "L 766.105405 708.336962 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 846.755103 791.343703 \n",
       "L 846.755103 757.927712 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 912.925293 844.873799 \n",
       "L 912.925293 809.887504 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 970.434729 905.332701 \n",
       "L 970.434729 871.110319 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1019.773606 939.297146 \n",
       "L 1019.773606 903.45138 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1059.366535 959.330718 \n",
       "L 1059.366535 926.31822 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_49\">\n",
       "    <path d=\"M 1091.178812 597.983491 \n",
       "L 1106.351522 597.983491 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_50\">\n",
       "    <path d=\"M 1099.34078 602.862334 \n",
       "L 1099.34078 593.104649 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_109\">\n",
       "    <path d=\"M 791.913954 649.091571 \n",
       "L 831.08325 701.046314 \n",
       "L 887.309291 746.420702 \n",
       "L 899.431646 781.91085 \n",
       "L 925.484693 805.93083 \n",
       "L 938.625725 829.675864 \n",
       "L 952.562308 840.974729 \n",
       "L 968.284925 853.714753 \n",
       "L 983.957076 878.407089 \n",
       "L 995.980225 878.071556 \n",
       "L 1000.860964 891.209422 \n",
       "L 1024.37064 923.827334 \n",
       "L 1020.104762 910.58397 \n",
       "L 1032.68094 917.717927 \n",
       "L 1050.847875 932.020671 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_110\">\n",
       "    <path d=\"M 650.677929 629.944503 \n",
       "L 672.722365 674.585174 \n",
       "L 733.077986 710.638672 \n",
       "L 804.98557 759.518442 \n",
       "L 864.09313 804.662476 \n",
       "L 919.059644 853.444352 \n",
       "L 965.823979 902.155876 \n",
       "L 1008.654638 934.91262 \n",
       "L 1041.200175 953.981503 \n",
       "L 1072.174889 962.295388 \n",
       "L 1101.859954 967.54487 \n",
       "L 1125.598112 970.640956 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_111\">\n",
       "    <path d=\"M 707.453992 614.471086 \n",
       "L 719.685839 670.014539 \n",
       "L 771.653212 694.369931 \n",
       "L 840.489983 740.494589 \n",
       "L 904.835559 789.165802 \n",
       "L 962.416228 834.59792 \n",
       "L 1007.906906 880.053545 \n",
       "L 1048.513746 908.065062 \n",
       "L 1087.770352 925.859582 \n",
       "L 1116.863223 934.755524 \n",
       "L 1147.06876 941.556191 \n",
       "L 1173.121895 946.056319 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_112\">\n",
       "    <path d=\"M 681.704082 624.63108 \n",
       "L 700.803863 680.176661 \n",
       "L 766.105405 722.277553 \n",
       "L 846.755103 774.635707 \n",
       "L 912.925293 827.380651 \n",
       "L 970.434729 888.22151 \n",
       "L 1019.773606 921.374263 \n",
       "L 1059.366535 942.824469 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_113\">\n",
       "    <path d=\"M 1099.34078 597.983491 \n",
       "\" clip-path=\"url(#p1728d588c4)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_23\">\n",
       "    <path d=\"M 652.971806 980.695373 \n",
       "L 652.971806 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_24\">\n",
       "    <path d=\"M 1101.718964 980.695373 \n",
       "L 1101.718964 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_25\">\n",
       "    <path d=\"M 652.971806 980.695373 \n",
       "L 1101.718964 980.695373 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_26\">\n",
       "    <path d=\"M 652.971806 547.923834 \n",
       "L 1101.718964 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_6\">\n",
       "   <g id=\"patch_27\">\n",
       "    <path d=\"M 1210.936175 980.695373 \n",
       "L 1659.683333 980.695373 \n",
       "L 1659.683333 547.923834 \n",
       "L 1210.936175 547.923834 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_11\">\n",
       "    <g id=\"xtick_60\">\n",
       "     <g id=\"line2d_114\">\n",
       "      <path d=\"M 1245.455187 980.695373 \n",
       "L 1245.455187 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_94\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1227.544599 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_61\">\n",
       "     <g id=\"line2d_115\">\n",
       "      <path d=\"M 1279.974199 980.695373 \n",
       "L 1279.974199 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_95\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1266.541258 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_62\">\n",
       "     <g id=\"line2d_116\">\n",
       "      <path d=\"M 1314.493212 980.695373 \n",
       "L 1314.493212 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_96\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1301.060271 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_63\">\n",
       "     <g id=\"line2d_117\">\n",
       "      <path d=\"M 1349.012224 980.695373 \n",
       "L 1349.012224 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_97\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1335.579283 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_64\">\n",
       "     <g id=\"line2d_118\">\n",
       "      <path d=\"M 1383.531236 980.695373 \n",
       "L 1383.531236 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_98\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1374.575942 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_65\">\n",
       "     <g id=\"line2d_119\">\n",
       "      <path d=\"M 1418.050248 980.695373 \n",
       "L 1418.050248 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_99\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1409.094954 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_66\">\n",
       "     <g id=\"line2d_120\">\n",
       "      <path d=\"M 1452.56926 980.695373 \n",
       "L 1452.56926 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_100\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1443.613966 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_67\">\n",
       "     <g id=\"line2d_121\">\n",
       "      <path d=\"M 1487.088272 980.695373 \n",
       "L 1487.088272 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_101\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1482.610625 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_68\">\n",
       "     <g id=\"line2d_122\">\n",
       "      <path d=\"M 1521.607285 980.695373 \n",
       "L 1521.607285 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_102\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1517.129638 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_69\">\n",
       "     <g id=\"line2d_123\">\n",
       "      <path d=\"M 1556.126297 980.695373 \n",
       "L 1556.126297 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_103\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1551.64865 1013.765797)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_70\">\n",
       "     <g id=\"line2d_124\">\n",
       "      <path d=\"M 1590.645309 980.695373 \n",
       "L 1590.645309 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_104\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1584.248642 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_71\">\n",
       "     <g id=\"line2d_125\">\n",
       "      <path d=\"M 1625.164321 980.695373 \n",
       "L 1625.164321 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_105\">\n",
       "      <!-- $2$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1618.767654 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_72\">\n",
       "     <g id=\"line2d_126\">\n",
       "      <path d=\"M 1659.683333 980.695373 \n",
       "L 1659.683333 547.923834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_106\">\n",
       "      <!-- $4$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1653.286666 1009.567171)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_12\">\n",
       "    <g id=\"ytick_30\">\n",
       "     <g id=\"line2d_127\">\n",
       "      <path d=\"M 1210.936175 971.287296 \n",
       "L 1659.683333 971.287296 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_107\">\n",
       "      <!-- $\\mathdefault{0.2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1168.262298 980.973195)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_31\">\n",
       "     <g id=\"line2d_128\">\n",
       "      <path d=\"M 1210.936175 877.206527 \n",
       "L 1659.683333 877.206527 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_108\">\n",
       "      <!-- $\\mathdefault{0.3}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1168.262298 886.892426)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_32\">\n",
       "     <g id=\"line2d_129\">\n",
       "      <path d=\"M 1210.936175 783.125757 \n",
       "L 1659.683333 783.125757 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_109\">\n",
       "      <!-- $\\mathdefault{0.4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1168.262298 792.811657)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_33\">\n",
       "     <g id=\"line2d_130\">\n",
       "      <path d=\"M 1210.936175 689.044988 \n",
       "L 1659.683333 689.044988 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_110\">\n",
       "      <!-- $\\mathdefault{0.5}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1168.262298 698.730887)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_34\">\n",
       "     <g id=\"line2d_131\">\n",
       "      <path d=\"M 1210.936175 594.964219 \n",
       "L 1659.683333 594.964219 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_111\">\n",
       "      <!-- $\\mathdefault{0.6}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1168.262298 604.650118)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_51\">\n",
       "    <path d=\"M 1333.096528 566.384131 \n",
       "L 1362.407956 566.384131 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1373.2712 642.477041 \n",
       "L 1401.010265 642.477041 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1429.440344 710.135331 \n",
       "L 1457.268874 710.135331 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1447.037428 755.761895 \n",
       "L 1465.966582 755.761895 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1465.741434 785.777645 \n",
       "L 1496.485307 785.777645 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1488.472822 814.087211 \n",
       "L 1503.567853 814.087211 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1489.888763 825.062952 \n",
       "L 1525.074668 825.062952 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1513.950966 837.636666 \n",
       "L 1536.104042 837.636666 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1527.996484 870.863892 \n",
       "L 1552.791486 870.863892 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1535.243715 865.674634 \n",
       "L 1567.508463 865.674634 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1550.745454 882.10005 \n",
       "L 1565.775458 882.10005 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1573.301821 929.627219 \n",
       "L 1589.978536 929.627219 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1570.237238 908.96083 \n",
       "L 1584.835077 908.96083 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1590.645309 919.569937 \n",
       "L 1590.645309 919.569937 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1605.651486 940.656703 \n",
       "L 1611.78431 940.656703 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_52\">\n",
       "    <path d=\"M 1349.878323 572.695304 \n",
       "L 1349.878323 560.072959 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1389.047619 648.286881 \n",
       "L 1389.047619 636.667202 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1445.27366 717.231203 \n",
       "L 1445.27366 703.039459 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1457.396015 762.832661 \n",
       "L 1457.396015 748.691129 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1483.449062 805.660035 \n",
       "L 1483.449062 765.895254 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1496.590094 828.536398 \n",
       "L 1496.590094 799.638024 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1510.526677 850.986511 \n",
       "L 1510.526677 799.139393 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1526.249294 859.105357 \n",
       "L 1526.249294 816.167975 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1541.921445 893.797165 \n",
       "L 1541.921445 847.930619 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1553.944594 872.539995 \n",
       "L 1553.944594 858.809273 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1558.825333 889.191309 \n",
       "L 1558.825333 875.008791 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1582.335009 950.599647 \n",
       "L 1582.335009 908.654792 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1578.069131 917.389239 \n",
       "L 1578.069131 900.532421 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1590.645309 928.003881 \n",
       "L 1590.645309 911.135992 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1608.812244 949.856571 \n",
       "L 1608.812244 931.456835 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_53\">\n",
       "    <path d=\"M 1200.233086 531.944024 \n",
       "L 1215.834565 531.944024 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1221.850238 603.642402 \n",
       "L 1238.189063 603.642402 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1282.154154 659.163792 \n",
       "L 1298.581893 659.163792 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1353.336178 715.368567 \n",
       "L 1371.004711 715.368567 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1414.355469 771.118482 \n",
       "L 1428.726356 771.118482 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1469.343843 827.320028 \n",
       "L 1483.676483 827.320028 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1515.886283 884.629841 \n",
       "L 1530.606573 884.629841 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1558.583552 929.620761 \n",
       "L 1573.536256 929.620761 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1588.332207 958.573507 \n",
       "L 1608.056483 958.573507 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1621.54165 974.771041 \n",
       "L 1637.468802 974.771041 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1649.855802 983.012201 \n",
       "L 1668.126397 983.012201 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_54\">\n",
       "    <path d=\"M 1208.642297 537.619836 \n",
       "L 1208.642297 526.268212 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1230.686734 609.13837 \n",
       "L 1230.686734 598.146435 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1291.042354 665.794484 \n",
       "L 1291.042354 652.533101 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1362.949939 723.42702 \n",
       "L 1362.949939 707.310114 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1422.057499 779.439939 \n",
       "L 1422.057499 762.797026 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1477.024013 835.675926 \n",
       "L 1477.024013 818.96413 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1523.788348 892.504642 \n",
       "L 1523.788348 876.755041 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1566.619007 937.225793 \n",
       "L 1566.619007 922.01573 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1599.164544 966.882666 \n",
       "L 1599.164544 950.264348 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1630.139258 983.338736 \n",
       "L 1630.139258 966.203346 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1659.824323 992.19534 \n",
       "L 1659.824323 973.829062 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_55\">\n",
       "    <path d=\"M 1256.638537 443.083213 \n",
       "L 1272.879829 443.083213 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1268.055745 545.649384 \n",
       "L 1285.69144 545.649384 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1321.374903 586.233544 \n",
       "L 1336.687751 586.233544 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1389.625341 637.011785 \n",
       "L 1405.951289 637.011785 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1454.641935 690.31429 \n",
       "L 1469.807739 690.31429 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1512.410827 738.89387 \n",
       "L 1527.249142 738.89387 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1556.843337 785.945103 \n",
       "L 1573.511045 785.945103 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1597.335327 818.953391 \n",
       "L 1614.199905 818.953391 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1635.393149 841.653551 \n",
       "L 1654.29365 841.653551 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1665.892879 855.618369 \n",
       "L 1674.28 855.618369 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_56\">\n",
       "    <path d=\"M 1265.418361 448.731592 \n",
       "L 1265.418361 437.434834 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1277.650208 551.117576 \n",
       "L 1277.650208 540.181193 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1329.617581 592.260997 \n",
       "L 1329.617581 580.20609 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1398.454352 643.945164 \n",
       "L 1398.454352 630.078407 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1462.799928 697.344664 \n",
       "L 1462.799928 683.283917 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1520.380597 746.251385 \n",
       "L 1520.380597 731.536356 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1565.871275 792.878438 \n",
       "L 1565.871275 779.011768 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1606.478115 825.754107 \n",
       "L 1606.478115 812.152675 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1645.734721 848.523534 \n",
       "L 1645.734721 834.783569 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_57\">\n",
       "    <path d=\"M 1228.766285 451.883236 \n",
       "L 1248.607328 451.883236 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1249.900923 583.813856 \n",
       "L 1266.292744 583.813856 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1315.330817 653.475069 \n",
       "L 1331.501727 653.475069 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1394.73388 716.163041 \n",
       "L 1413.033369 716.163041 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1462.67558 778.125563 \n",
       "L 1477.938795 778.125563 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1521.958063 844.251057 \n",
       "L 1534.101668 844.251057 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1569.110556 891.883232 \n",
       "L 1585.089158 891.883232 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1608.379232 916.155802 \n",
       "L 1624.916028 916.155802 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_58\">\n",
       "    <path d=\"M 1239.668451 457.955149 \n",
       "L 1239.668451 445.811324 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1258.768232 589.218412 \n",
       "L 1258.768232 578.409299 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1324.069774 660.054361 \n",
       "L 1324.069774 646.895777 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1404.719472 724.305573 \n",
       "L 1404.719472 708.02051 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1470.889662 787.373878 \n",
       "L 1470.889662 768.877249 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1528.399098 852.542348 \n",
       "L 1528.399098 835.959766 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1577.737975 899.69231 \n",
       "L 1577.737975 884.074154 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1617.330904 923.460503 \n",
       "L 1617.330904 908.851101 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_59\">\n",
       "    <path d=\"M 1649.143181 983.769241 \n",
       "L 1664.315891 983.769241 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_60\">\n",
       "    <path d=\"M 1657.305149 995.028075 \n",
       "L 1657.305149 972.510406 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_132\">\n",
       "    <path d=\"M 1349.878323 566.384131 \n",
       "L 1389.047619 642.477041 \n",
       "L 1445.27366 710.135331 \n",
       "L 1457.396015 755.761895 \n",
       "L 1483.449062 785.777645 \n",
       "L 1496.590094 814.087211 \n",
       "L 1510.526677 825.062952 \n",
       "L 1526.249294 837.636666 \n",
       "L 1541.921445 870.863892 \n",
       "L 1553.944594 865.674634 \n",
       "L 1558.825333 882.10005 \n",
       "L 1582.335009 929.627219 \n",
       "L 1578.069131 908.96083 \n",
       "L 1590.645309 919.569937 \n",
       "L 1608.812244 940.656703 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_133\">\n",
       "    <path d=\"M 1208.642297 531.944024 \n",
       "L 1230.686734 603.642402 \n",
       "L 1291.042354 659.163792 \n",
       "L 1362.949939 715.368567 \n",
       "L 1422.057499 771.118482 \n",
       "L 1477.024013 827.320028 \n",
       "L 1523.788348 884.629841 \n",
       "L 1566.619007 929.620761 \n",
       "L 1599.164544 958.573507 \n",
       "L 1630.139258 974.771041 \n",
       "L 1659.824323 983.012201 \n",
       "L 1674.28 985.929791 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_134\">\n",
       "    <path d=\"M 1265.418361 443.083213 \n",
       "L 1277.650208 545.649384 \n",
       "L 1329.617581 586.233544 \n",
       "L 1398.454352 637.011785 \n",
       "L 1462.799928 690.31429 \n",
       "L 1520.380597 738.89387 \n",
       "L 1565.871275 785.945103 \n",
       "L 1606.478115 818.953391 \n",
       "L 1645.734721 841.653551 \n",
       "L 1674.28 855.35552 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_135\">\n",
       "    <path d=\"M 1239.668451 451.883236 \n",
       "L 1258.768232 583.813856 \n",
       "L 1324.069774 653.475069 \n",
       "L 1404.719472 716.163041 \n",
       "L 1470.889662 778.125563 \n",
       "L 1528.399098 844.251057 \n",
       "L 1577.737975 891.883232 \n",
       "L 1617.330904 916.155802 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_136\">\n",
       "    <path d=\"M 1657.305149 983.769241 \n",
       "\" clip-path=\"url(#p8087a65080)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_28\">\n",
       "    <path d=\"M 1210.936175 980.695373 \n",
       "L 1210.936175 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_29\">\n",
       "    <path d=\"M 1659.683333 980.695373 \n",
       "L 1659.683333 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_30\">\n",
       "    <path d=\"M 1210.936175 980.695373 \n",
       "L 1659.683333 980.695373 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_31\">\n",
       "    <path d=\"M 1210.936175 547.923834 \n",
       "L 1659.683333 547.923834 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_7\">\n",
       "   <g id=\"patch_32\">\n",
       "    <path d=\"M 95.007437 1493.28 \n",
       "L 543.754595 1493.28 \n",
       "L 543.754595 1060.508462 \n",
       "L 95.007437 1060.508462 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_13\">\n",
       "    <g id=\"xtick_73\">\n",
       "     <g id=\"line2d_137\">\n",
       "      <path d=\"M 95.007437 1493.28 \n",
       "L 95.007437 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_112\">\n",
       "      <!-- $\\frac{1}{2048}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(77.096849 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_74\">\n",
       "     <g id=\"line2d_138\">\n",
       "      <path d=\"M 135.802633 1493.28 \n",
       "L 135.802633 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_113\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(117.892045 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_75\">\n",
       "     <g id=\"line2d_139\">\n",
       "      <path d=\"M 176.59783 1493.28 \n",
       "L 176.59783 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_114\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(163.164889 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_76\">\n",
       "     <g id=\"line2d_140\">\n",
       "      <path d=\"M 217.393026 1493.28 \n",
       "L 217.393026 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_115\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(203.960085 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_77\">\n",
       "     <g id=\"line2d_141\">\n",
       "      <path d=\"M 258.188222 1493.28 \n",
       "L 258.188222 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_116\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(244.755281 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_78\">\n",
       "     <g id=\"line2d_142\">\n",
       "      <path d=\"M 298.983418 1493.28 \n",
       "L 298.983418 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_117\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(290.028124 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_79\">\n",
       "     <g id=\"line2d_143\">\n",
       "      <path d=\"M 339.778614 1493.28 \n",
       "L 339.778614 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_118\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(330.82332 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_80\">\n",
       "     <g id=\"line2d_144\">\n",
       "      <path d=\"M 380.573811 1493.28 \n",
       "L 380.573811 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_119\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(371.618517 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_81\">\n",
       "     <g id=\"line2d_145\">\n",
       "      <path d=\"M 421.369007 1493.28 \n",
       "L 421.369007 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_120\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(416.89136 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_82\">\n",
       "     <g id=\"line2d_146\">\n",
       "      <path d=\"M 462.164203 1493.28 \n",
       "L 462.164203 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_121\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(457.686556 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_83\">\n",
       "     <g id=\"line2d_147\">\n",
       "      <path d=\"M 502.959399 1493.28 \n",
       "L 502.959399 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_122\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(498.481752 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_84\">\n",
       "     <g id=\"line2d_148\">\n",
       "      <path d=\"M 543.754595 1493.28 \n",
       "L 543.754595 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_123\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(537.357929 1522.151799)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_14\">\n",
       "    <g id=\"ytick_35\">\n",
       "     <g id=\"line2d_149\">\n",
       "      <path d=\"M 95.007437 1487.937142 \n",
       "L 543.754595 1487.937142 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_124\">\n",
       "      <!-- $\\mathdefault{0.44}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 1497.623041)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_36\">\n",
       "     <g id=\"line2d_150\">\n",
       "      <path d=\"M 95.007437 1381.079972 \n",
       "L 543.754595 1381.079972 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_125\">\n",
       "      <!-- $\\mathdefault{0.46}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 1390.765871)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_37\">\n",
       "     <g id=\"line2d_151\">\n",
       "      <path d=\"M 95.007437 1274.222802 \n",
       "L 543.754595 1274.222802 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_126\">\n",
       "      <!-- $\\mathdefault{0.48}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 1283.908701)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_38\">\n",
       "     <g id=\"line2d_152\">\n",
       "      <path d=\"M 95.007437 1167.365632 \n",
       "L 543.754595 1167.365632 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_127\">\n",
       "      <!-- $\\mathdefault{0.50}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 1177.051531)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_39\">\n",
       "     <g id=\"line2d_153\">\n",
       "      <path d=\"M 95.007437 1060.508462 \n",
       "L 543.754595 1060.508462 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_128\">\n",
       "      <!-- $\\mathdefault{0.52}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(39.540227 1070.194361)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_129\">\n",
       "     <!-- House price -->\n",
       "     <g style=\"fill: #262626\" transform=\"translate(29.339207 1351.140602)rotate(-90)scale(0.32 -0.32)\">\n",
       "      <defs>\n",
       "       <path id=\"CMR17-48\" d=\"M 3590 3905 \n",
       "C 3590 4192 3661 4192 4102 4192 \n",
       "L 4102 4352 \n",
       "C 3917 4352 3578 4352 3379 4352 \n",
       "C 3181 4352 2842 4352 2656 4352 \n",
       "L 2656 4192 \n",
       "C 3098 4192 3168 4192 3168 3904 \n",
       "L 3168 2341 \n",
       "L 1261 2341 \n",
       "L 1261 3904 \n",
       "C 1261 4192 1331 4192 1773 4192 \n",
       "L 1773 4352 \n",
       "C 1587 4352 1248 4352 1050 4352 \n",
       "C 851 4352 512 4352 326 4352 \n",
       "L 326 4192 \n",
       "C 768 4192 838 4192 838 3905 \n",
       "L 838 447 \n",
       "C 838 160 768 160 326 160 \n",
       "L 326 0 \n",
       "C 512 0 851 0 1050 0 \n",
       "C 1248 0 1587 0 1773 0 \n",
       "L 1773 160 \n",
       "C 1331 160 1261 160 1261 446 \n",
       "L 1261 2176 \n",
       "L 3168 2176 \n",
       "L 3168 446 \n",
       "C 3168 160 3098 160 2656 160 \n",
       "L 2656 0 \n",
       "C 2842 0 3181 0 3379 0 \n",
       "C 3578 0 3917 0 4102 0 \n",
       "L 4102 160 \n",
       "C 3661 160 3590 160 3590 447 \n",
       "L 3590 3905 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#CMR17-48\" transform=\"scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-6f\" transform=\"translate(69.07243 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-75\" transform=\"translate(114.762907 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-73\" transform=\"translate(165.658277 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-65\" transform=\"translate(201.459614 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-70\" transform=\"translate(272.021241 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-72\" transform=\"translate(322.916611 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-69\" transform=\"translate(358.197379 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-63\" transform=\"translate(383.068437 0)scale(0.996264)\"/>\n",
       "      <use xlink:href=\"#CMR17-65\" transform=\"translate(423.554098 0)scale(0.996264)\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_61\">\n",
       "    <path d=\"M -1 996.442211 \n",
       "L 91.103977 996.442211 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 42.764955 1083.206253 \n",
       "L 63.435935 1083.206253 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 113.071802 1138.395778 \n",
       "L 137.457837 1138.395778 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 184.12621 1187.834162 \n",
       "L 207.512245 1187.834162 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 256.054243 1230.970942 \n",
       "L 279.863711 1230.970942 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 320.111856 1264.535584 \n",
       "L 343.567046 1264.535584 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 376.903758 1287.282587 \n",
       "L 402.161441 1287.282587 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 413.585676 1307.674222 \n",
       "L 438.329199 1307.674222 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 457.114887 1324.346371 \n",
       "L 481.402768 1324.346371 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 495.484183 1340.051069 \n",
       "L 518.92675 1340.051069 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 529.710081 1353.594131 \n",
       "L 551.17477 1353.594131 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 565.209167 1366.862855 \n",
       "L 589.240456 1366.862855 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_62\">\n",
       "    <path d=\"M 54.410541 1011.830745 \n",
       "L 54.410541 981.053677 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 54.003323 1099.064343 \n",
       "L 54.003323 1067.348164 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 126.518903 1154.768101 \n",
       "L 126.518903 1122.023455 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 196.97322 1204.464526 \n",
       "L 196.97322 1171.203797 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 269.154853 1248.795787 \n",
       "L 269.154853 1213.146098 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 333.000235 1283.58235 \n",
       "L 333.000235 1245.488818 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 390.877248 1305.796968 \n",
       "L 390.877248 1268.768206 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 427.24829 1324.893285 \n",
       "L 427.24829 1290.455159 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 470.502906 1340.743255 \n",
       "L 470.502906 1307.949488 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 508.365009 1355.850445 \n",
       "L 508.365009 1324.251694 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 541.415584 1368.892583 \n",
       "L 541.415584 1338.295678 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 578.442921 1381.671436 \n",
       "L 578.442921 1352.054274 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_63\">\n",
       "    <path d=\"M 203.730571 1033.420339 \n",
       "L 227.208443 1033.420339 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 270.733504 1085.348962 \n",
       "L 301.431554 1085.348962 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 329.619872 1148.96188 \n",
       "L 356.464569 1148.96188 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 364.306005 1186.700414 \n",
       "L 405.628373 1186.700414 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 399.634497 1217.891671 \n",
       "L 408.956196 1217.891671 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 431.972622 1255.840865 \n",
       "L 441.368038 1255.840865 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 460.589552 1275.197573 \n",
       "L 484.667363 1275.197573 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 487.267107 1291.124832 \n",
       "L 525.45013 1291.124832 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 505.317535 1302.738683 \n",
       "L 541.214625 1302.738683 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 505.546235 1311.868689 \n",
       "L 552.05905 1311.868689 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 523.06541 1321.311229 \n",
       "L 544.861719 1321.311229 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 517.975638 1328.325083 \n",
       "L 553.157216 1328.325083 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 543.754595 1335.369076 \n",
       "L 543.754595 1335.369076 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_64\">\n",
       "    <path d=\"M 216.632521 1050.539626 \n",
       "L 216.632521 1016.301051 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 288.06171 1102.892123 \n",
       "L 288.06171 1067.805801 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 344.55967 1168.376007 \n",
       "L 344.55967 1129.547754 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 388.521637 1203.670987 \n",
       "L 388.521637 1169.72984 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 404.479705 1234.729585 \n",
       "L 404.479705 1201.053757 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 436.857613 1274.390308 \n",
       "L 436.857613 1237.291423 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 473.851256 1294.233269 \n",
       "L 473.851256 1256.161878 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 509.402263 1307.977397 \n",
       "L 509.402263 1274.272266 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 525.961494 1320.51374 \n",
       "L 525.961494 1284.963626 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 533.282676 1328.328725 \n",
       "L 533.282676 1295.408652 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 534.966854 1338.017584 \n",
       "L 534.966854 1304.604873 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 538.156993 1344.241697 \n",
       "L 538.156993 1312.408469 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 543.754595 1351.616314 \n",
       "L 543.754595 1319.121838 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_65\">\n",
       "    <path d=\"M 65.937399 1013.416056 \n",
       "L 89.560686 1013.416056 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 94.683977 1100.068102 \n",
       "L 119.104575 1100.068102 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 156.609802 1162.098313 \n",
       "L 179.943885 1162.098313 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 225.48873 1216.793417 \n",
       "L 248.682057 1216.793417 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 291.643106 1251.868866 \n",
       "L 314.190784 1251.868866 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 354.216192 1282.695845 \n",
       "L 377.241659 1282.695845 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 404.565783 1303.586493 \n",
       "L 427.531401 1303.586493 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 449.111508 1322.962661 \n",
       "L 471.996928 1322.962661 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 492.398806 1337.278113 \n",
       "L 513.825229 1337.278113 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 529.598774 1352.27799 \n",
       "L 553.750552 1352.27799 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 562.20917 1366.141227 \n",
       "L 585.197384 1366.141227 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 593.659882 1378.098699 \n",
       "L 614.931249 1378.098699 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_66\">\n",
       "    <path d=\"M 78.926413 1029.133888 \n",
       "L 78.926413 997.698225 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 108.151892 1116.123727 \n",
       "L 108.151892 1084.012478 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 169.425748 1178.631939 \n",
       "L 169.425748 1145.564687 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 238.220567 1234.265263 \n",
       "L 238.220567 1199.321571 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 303.990173 1269.766032 \n",
       "L 303.990173 1233.9717 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 366.84783 1300.595445 \n",
       "L 366.84783 1264.796244 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 417.161724 1320.932567 \n",
       "L 417.161724 1286.24042 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 461.659637 1339.073451 \n",
       "L 461.659637 1306.851872 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 504.081728 1352.915804 \n",
       "L 504.081728 1321.640421 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 542.904934 1368.03993 \n",
       "L 542.904934 1336.51605 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 574.818586 1381.50458 \n",
       "L 574.818586 1350.777874 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 605.251367 1393.133627 \n",
       "L 605.251367 1363.063772 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_67\">\n",
       "    <path d=\"M 53.646842 974.953222 \n",
       "L 72.488541 974.953222 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 73.763281 1086.308212 \n",
       "L 97.1009 1086.308212 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 141.113751 1151.591662 \n",
       "L 164.805918 1151.591662 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 233.777387 1224.408881 \n",
       "L 257.673754 1224.408881 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 324.165261 1263.059344 \n",
       "L 347.482475 1263.059344 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 383.160236 1294.164317 \n",
       "L 408.696901 1294.164317 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 431.121174 1317.924186 \n",
       "L 464.44902 1317.924186 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 483.236729 1336.189065 \n",
       "L 504.608343 1336.189065 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_68\">\n",
       "    <path d=\"M 63.818485 990.356584 \n",
       "L 63.818485 959.54986 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 86.581341 1102.728242 \n",
       "L 86.581341 1069.888182 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 154.144035 1167.919135 \n",
       "L 154.144035 1135.264189 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 246.930133 1241.470871 \n",
       "L 246.930133 1207.346892 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 336.971122 1282.030305 \n",
       "L 336.971122 1244.088382 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 397.302854 1311.880596 \n",
       "L 397.302854 1276.448038 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 450.113306 1335.424018 \n",
       "L 450.113306 1300.424353 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 494.887318 1352.074746 \n",
       "L 494.887318 1320.303384 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_69\">\n",
       "    <path d=\"M 407.231566 1464.116184 \n",
       "L 440.00379 1464.116184 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_70\">\n",
       "    <path d=\"M 425.869872 1473.636093 \n",
       "L 425.869872 1454.596275 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_154\">\n",
       "    <path d=\"M 54.410541 996.442211 \n",
       "L 54.003323 1083.206253 \n",
       "L 126.518903 1138.395778 \n",
       "L 196.97322 1187.834162 \n",
       "L 269.154853 1230.970942 \n",
       "L 333.000235 1264.535584 \n",
       "L 390.877248 1287.282587 \n",
       "L 427.24829 1307.674222 \n",
       "L 470.502906 1324.346371 \n",
       "L 508.365009 1340.051069 \n",
       "L 541.415584 1353.594131 \n",
       "L 578.442921 1366.862855 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_155\">\n",
       "    <path d=\"M 216.632521 1033.420339 \n",
       "L 288.06171 1085.348962 \n",
       "L 344.55967 1148.96188 \n",
       "L 388.521637 1186.700414 \n",
       "L 404.479705 1217.891671 \n",
       "L 436.857613 1255.840865 \n",
       "L 473.851256 1275.197573 \n",
       "L 509.402263 1291.124832 \n",
       "L 525.961494 1302.738683 \n",
       "L 533.282676 1311.868689 \n",
       "L 534.966854 1321.311229 \n",
       "L 538.156993 1328.325083 \n",
       "L 543.754595 1335.369076 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_156\">\n",
       "    <path d=\"M 78.926413 1013.416056 \n",
       "L 108.151892 1100.068102 \n",
       "L 169.425748 1162.098313 \n",
       "L 238.220567 1216.793417 \n",
       "L 303.990173 1251.868866 \n",
       "L 366.84783 1282.695845 \n",
       "L 417.161724 1303.586493 \n",
       "L 461.659637 1322.962661 \n",
       "L 504.081728 1337.278113 \n",
       "L 542.904934 1352.27799 \n",
       "L 574.818586 1366.141227 \n",
       "L 605.251367 1378.098699 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_157\">\n",
       "    <path d=\"M 63.818485 974.953222 \n",
       "L 86.581341 1086.308212 \n",
       "L 154.144035 1151.591662 \n",
       "L 246.930133 1224.408881 \n",
       "L 336.971122 1263.059344 \n",
       "L 397.302854 1294.164317 \n",
       "L 450.113306 1317.924186 \n",
       "L 494.887318 1336.189065 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_158\">\n",
       "    <path d=\"M 425.869872 1464.116184 \n",
       "\" clip-path=\"url(#p5cb09adf1b)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_33\">\n",
       "    <path d=\"M 95.007437 1493.28 \n",
       "L 95.007437 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_34\">\n",
       "    <path d=\"M 543.754595 1493.28 \n",
       "L 543.754595 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_35\">\n",
       "    <path d=\"M 95.007437 1493.28 \n",
       "L 543.754595 1493.28 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_36\">\n",
       "    <path d=\"M 95.007437 1060.508462 \n",
       "L 543.754595 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_8\">\n",
       "   <g id=\"patch_37\">\n",
       "    <path d=\"M 652.971806 1493.28 \n",
       "L 1101.718964 1493.28 \n",
       "L 1101.718964 1060.508462 \n",
       "L 652.971806 1060.508462 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_15\">\n",
       "    <g id=\"xtick_85\">\n",
       "     <g id=\"line2d_159\">\n",
       "      <path d=\"M 652.971806 1493.28 \n",
       "L 652.971806 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_130\">\n",
       "      <!-- $\\frac{1}{2048}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(635.061218 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_86\">\n",
       "     <g id=\"line2d_160\">\n",
       "      <path d=\"M 693.767002 1493.28 \n",
       "L 693.767002 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_131\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(675.856414 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_87\">\n",
       "     <g id=\"line2d_161\">\n",
       "      <path d=\"M 734.562199 1493.28 \n",
       "L 734.562199 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_132\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(721.129258 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_88\">\n",
       "     <g id=\"line2d_162\">\n",
       "      <path d=\"M 775.357395 1493.28 \n",
       "L 775.357395 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_133\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(761.924454 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_89\">\n",
       "     <g id=\"line2d_163\">\n",
       "      <path d=\"M 816.152591 1493.28 \n",
       "L 816.152591 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_134\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(802.71965 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_90\">\n",
       "     <g id=\"line2d_164\">\n",
       "      <path d=\"M 856.947787 1493.28 \n",
       "L 856.947787 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_135\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(847.992493 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_91\">\n",
       "     <g id=\"line2d_165\">\n",
       "      <path d=\"M 897.742983 1493.28 \n",
       "L 897.742983 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_136\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(888.787689 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_92\">\n",
       "     <g id=\"line2d_166\">\n",
       "      <path d=\"M 938.538179 1493.28 \n",
       "L 938.538179 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_137\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(929.582886 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_93\">\n",
       "     <g id=\"line2d_167\">\n",
       "      <path d=\"M 979.333376 1493.28 \n",
       "L 979.333376 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_138\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(974.855729 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_94\">\n",
       "     <g id=\"line2d_168\">\n",
       "      <path d=\"M 1020.128572 1493.28 \n",
       "L 1020.128572 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_139\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1015.650925 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_95\">\n",
       "     <g id=\"line2d_169\">\n",
       "      <path d=\"M 1060.923768 1493.28 \n",
       "L 1060.923768 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_140\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1056.446121 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_96\">\n",
       "     <g id=\"line2d_170\">\n",
       "      <path d=\"M 1101.718964 1493.28 \n",
       "L 1101.718964 1060.508462 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_141\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1095.322297 1522.151799)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_16\">\n",
       "    <g id=\"ytick_40\">\n",
       "     <g id=\"line2d_171\">\n",
       "      <path d=\"M 652.971806 1449.225412 \n",
       "L 1101.718964 1449.225412 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_142\">\n",
       "      <!-- $\\mathdefault{0.7}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 1458.911312)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-37\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_41\">\n",
       "     <g id=\"line2d_172\">\n",
       "      <path d=\"M 652.971806 1362.843868 \n",
       "L 1101.718964 1362.843868 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_143\">\n",
       "      <!-- $\\mathdefault{0.8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 1372.529767)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_42\">\n",
       "     <g id=\"line2d_173\">\n",
       "      <path d=\"M 652.971806 1276.462323 \n",
       "L 1101.718964 1276.462323 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_144\">\n",
       "      <!-- $\\mathdefault{0.9}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 1286.148222)scale(0.28 -0.28)\">\n",
       "       <defs>\n",
       "        <path id=\"CMR17-39\" d=\"M 2253 1864 \n",
       "C 2253 464 1670 31 1190 31 \n",
       "C 1043 31 685 31 538 294 \n",
       "C 704 268 826 357 826 518 \n",
       "C 826 692 685 749 595 749 \n",
       "C 538 749 365 723 365 506 \n",
       "C 365 71 742 -128 1203 -128 \n",
       "C 1939 -128 2688 674 2688 2073 \n",
       "C 2688 3817 1971 4179 1485 4179 \n",
       "C 851 4179 243 3628 243 2778 \n",
       "C 243 1991 762 1408 1414 1408 \n",
       "C 1952 1408 2189 1903 2253 2112 \n",
       "L 2253 1864 \n",
       "z\n",
       "M 1427 1510 \n",
       "C 1254 1510 1011 1542 813 1922 \n",
       "C 678 2169 678 2461 678 2771 \n",
       "C 678 3146 678 3405 858 3684 \n",
       "C 947 3817 1114 4032 1485 4032 \n",
       "C 2240 4032 2240 2885 2240 2632 \n",
       "C 2240 2182 2035 1510 1427 1510 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-39\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_43\">\n",
       "     <g id=\"line2d_174\">\n",
       "      <path d=\"M 652.971806 1190.080779 \n",
       "L 1101.718964 1190.080779 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_145\">\n",
       "      <!-- $\\mathdefault{1.0}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 1199.766678)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_44\">\n",
       "     <g id=\"line2d_175\">\n",
       "      <path d=\"M 652.971806 1103.699234 \n",
       "L 1101.718964 1103.699234 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_146\">\n",
       "      <!-- $\\mathdefault{1.1}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(610.297929 1113.385133)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_71\">\n",
       "    <path d=\"M 494.361292 1373.322895 \n",
       "L 649.068346 1373.322895 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 600.729324 1400.073032 \n",
       "L 621.400304 1400.073032 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 671.036171 1417.530613 \n",
       "L 695.422206 1417.530613 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 742.090579 1433.498454 \n",
       "L 765.476614 1433.498454 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 814.018612 1447.696973 \n",
       "L 837.828079 1447.696973 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 878.076225 1458.921911 \n",
       "L 901.531415 1458.921911 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 934.868127 1466.65778 \n",
       "L 960.12581 1466.65778 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 971.550045 1473.686191 \n",
       "L 996.293568 1473.686191 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1015.079256 1479.495552 \n",
       "L 1039.367137 1479.495552 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1053.448552 1485.004392 \n",
       "L 1076.891119 1485.004392 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1087.67445 1489.820634 \n",
       "L 1109.139139 1489.820634 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1123.173535 1494.560776 \n",
       "L 1147.204825 1494.560776 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_72\">\n",
       "    <path d=\"M 612.37491 1377.971518 \n",
       "L 612.37491 1368.674271 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 611.967692 1404.984205 \n",
       "L 611.967692 1395.16186 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 684.483272 1422.68044 \n",
       "L 684.483272 1412.380786 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 754.937589 1438.808823 \n",
       "L 754.937589 1428.188086 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 827.119222 1453.467067 \n",
       "L 827.119222 1441.926879 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 890.964603 1465.152017 \n",
       "L 890.964603 1452.691805 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 948.841617 1472.77817 \n",
       "L 948.841617 1460.53739 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 985.212659 1479.429588 \n",
       "L 985.212659 1467.942795 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1028.467275 1485.00447 \n",
       "L 1028.467275 1473.986635 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1066.329378 1490.341145 \n",
       "L 1066.329378 1479.667639 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1099.379953 1495.005198 \n",
       "L 1099.379953 1484.63607 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1136.40729 1499.594099 \n",
       "L 1136.40729 1489.527453 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_73\">\n",
       "    <path d=\"M 761.69494 1384.582151 \n",
       "L 785.172812 1384.582151 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 828.697873 1400.743437 \n",
       "L 859.395923 1400.743437 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 887.58424 1420.888783 \n",
       "L 914.428938 1420.888783 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 922.270374 1433.07536 \n",
       "L 963.592742 1433.07536 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 957.598866 1443.330542 \n",
       "L 966.920565 1443.330542 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 989.936991 1455.994114 \n",
       "L 999.332407 1455.994114 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1018.553921 1462.496127 \n",
       "L 1042.631732 1462.496127 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1045.231476 1467.899174 \n",
       "L 1083.414499 1467.899174 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1063.281904 1471.877779 \n",
       "L 1099.178994 1471.877779 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1063.510604 1475.059915 \n",
       "L 1110.023418 1475.059915 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1081.029779 1478.335022 \n",
       "L 1102.826088 1478.335022 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1075.940007 1480.80937 \n",
       "L 1111.121585 1480.80937 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1101.718964 1483.262796 \n",
       "L 1101.718964 1483.262796 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_74\">\n",
       "    <path d=\"M 774.59689 1389.779895 \n",
       "L 774.59689 1379.384407 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 846.026078 1406.137648 \n",
       "L 846.026078 1395.349226 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 902.524039 1427.011711 \n",
       "L 902.524039 1414.765855 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 946.486006 1438.450717 \n",
       "L 946.486006 1427.700004 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 962.444074 1448.692356 \n",
       "L 962.444074 1437.968728 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 994.821982 1462.012827 \n",
       "L 994.821982 1449.975401 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1031.815624 1468.729359 \n",
       "L 1031.815624 1456.262895 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1067.366632 1473.37855 \n",
       "L 1067.366632 1462.419797 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1083.925863 1477.751789 \n",
       "L 1083.925863 1466.003769 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1091.247045 1480.512482 \n",
       "L 1091.247045 1469.607349 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1092.931223 1483.863741 \n",
       "L 1092.931223 1472.806303 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1096.121362 1486.072679 \n",
       "L 1096.121362 1475.546062 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1101.718964 1488.644794 \n",
       "L 1101.718964 1477.880798 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_75\">\n",
       "    <path d=\"M 623.901768 1378.36653 \n",
       "L 647.525055 1378.36653 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 652.648346 1405.069582 \n",
       "L 677.068944 1405.069582 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 714.574171 1424.750496 \n",
       "L 737.908254 1424.750496 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 783.453099 1442.498566 \n",
       "L 806.646426 1442.498566 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 849.607475 1454.098403 \n",
       "L 872.155153 1454.098403 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 912.180561 1464.423993 \n",
       "L 935.206028 1464.423993 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 962.530152 1471.5719 \n",
       "L 985.49577 1471.5719 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1007.075877 1478.252051 \n",
       "L 1029.961297 1478.252051 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1050.363175 1483.259841 \n",
       "L 1071.789598 1483.259841 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1087.563143 1488.514762 \n",
       "L 1111.714921 1488.514762 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1120.173539 1493.405162 \n",
       "L 1143.161753 1493.405162 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1151.624251 1497.664549 \n",
       "L 1172.895618 1497.664549 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_76\">\n",
       "    <path d=\"M 636.890782 1383.043565 \n",
       "L 636.890782 1373.689495 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 666.116261 1409.949689 \n",
       "L 666.116261 1400.189475 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 727.390117 1429.841788 \n",
       "L 727.390117 1419.659203 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 796.184936 1447.938898 \n",
       "L 796.184936 1437.058235 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 861.954542 1459.722239 \n",
       "L 861.954542 1448.474566 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 924.812199 1470.088091 \n",
       "L 924.812199 1458.759895 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 975.126093 1477.091186 \n",
       "L 975.126093 1466.052615 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1019.624006 1483.395238 \n",
       "L 1019.624006 1473.108863 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1062.046097 1488.270959 \n",
       "L 1062.046097 1478.248723 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1100.869303 1493.586914 \n",
       "L 1100.869303 1483.44261 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1132.782955 1498.363326 \n",
       "L 1132.782955 1488.446998 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1163.215736 1502.525454 \n",
       "L 1163.215736 1492.803643 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_77\">\n",
       "    <path d=\"M 611.611211 1366.790482 \n",
       "L 630.45291 1366.790482 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 631.72765 1401.003007 \n",
       "L 655.065269 1401.003007 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 699.07812 1421.743963 \n",
       "L 722.770287 1421.743963 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 791.741756 1445.438154 \n",
       "L 815.638123 1445.438154 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 882.12963 1458.328217 \n",
       "L 905.446843 1458.328217 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 941.124605 1468.914585 \n",
       "L 966.66127 1468.914585 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 989.085543 1477.107899 \n",
       "L 1022.413388 1477.107899 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1041.201098 1483.460903 \n",
       "L 1062.572711 1483.460903 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_78\">\n",
       "    <path d=\"M 621.782854 1371.36716 \n",
       "L 621.782854 1362.213803 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 644.54571 1406.051221 \n",
       "L 644.54571 1395.954792 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 712.108404 1426.856778 \n",
       "L 712.108404 1416.631149 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 804.894502 1450.877745 \n",
       "L 804.894502 1439.998562 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 894.935491 1464.460158 \n",
       "L 894.935491 1452.196276 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 955.267223 1474.698428 \n",
       "L 955.267223 1463.130741 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1008.077675 1482.883817 \n",
       "L 1008.077675 1471.331981 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1052.851687 1488.72352 \n",
       "L 1052.851687 1478.198286 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_79\">\n",
       "    <path d=\"M 965.195935 1103.316185 \n",
       "L 997.968159 1103.316185 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_80\">\n",
       "    <path d=\"M 983.834241 1107.749111 \n",
       "L 983.834241 1098.883259 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_176\">\n",
       "    <path d=\"M 612.37491 1373.322895 \n",
       "L 611.967692 1400.073032 \n",
       "L 684.483272 1417.530613 \n",
       "L 754.937589 1433.498454 \n",
       "L 827.119222 1447.696973 \n",
       "L 890.964603 1458.921911 \n",
       "L 948.841617 1466.65778 \n",
       "L 985.212659 1473.686191 \n",
       "L 1028.467275 1479.495552 \n",
       "L 1066.329378 1485.004392 \n",
       "L 1099.379953 1489.820634 \n",
       "L 1136.40729 1494.560776 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_177\">\n",
       "    <path d=\"M 774.59689 1384.582151 \n",
       "L 846.026078 1400.743437 \n",
       "L 902.524039 1420.888783 \n",
       "L 946.486006 1433.07536 \n",
       "L 962.444074 1443.330542 \n",
       "L 994.821982 1455.994114 \n",
       "L 1031.815624 1462.496127 \n",
       "L 1067.366632 1467.899174 \n",
       "L 1083.925863 1471.877779 \n",
       "L 1091.247045 1475.059915 \n",
       "L 1092.931223 1478.335022 \n",
       "L 1096.121362 1480.80937 \n",
       "L 1101.718964 1483.262796 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_178\">\n",
       "    <path d=\"M 636.890782 1378.36653 \n",
       "L 666.116261 1405.069582 \n",
       "L 727.390117 1424.750496 \n",
       "L 796.184936 1442.498566 \n",
       "L 861.954542 1454.098403 \n",
       "L 924.812199 1464.423993 \n",
       "L 975.126093 1471.5719 \n",
       "L 1019.624006 1478.252051 \n",
       "L 1062.046097 1483.259841 \n",
       "L 1100.869303 1488.514762 \n",
       "L 1132.782955 1493.405162 \n",
       "L 1163.215736 1497.664549 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_179\">\n",
       "    <path d=\"M 621.782854 1366.790482 \n",
       "L 644.54571 1401.003007 \n",
       "L 712.108404 1421.743963 \n",
       "L 804.894502 1445.438154 \n",
       "L 894.935491 1458.328217 \n",
       "L 955.267223 1468.914585 \n",
       "L 1008.077675 1477.107899 \n",
       "L 1052.851687 1483.460903 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_180\">\n",
       "    <path d=\"M 983.834241 1103.316185 \n",
       "\" clip-path=\"url(#pa90f9da7ca)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_38\">\n",
       "    <path d=\"M 652.971806 1493.28 \n",
       "L 652.971806 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_39\">\n",
       "    <path d=\"M 1101.718964 1493.28 \n",
       "L 1101.718964 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_40\">\n",
       "    <path d=\"M 652.971806 1493.28 \n",
       "L 1101.718964 1493.28 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_41\">\n",
       "    <path d=\"M 652.971806 1060.508462 \n",
       "L 1101.718964 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_9\">\n",
       "   <g id=\"patch_42\">\n",
       "    <path d=\"M 1210.936175 1493.28 \n",
       "L 1659.683333 1493.28 \n",
       "L 1659.683333 1060.508462 \n",
       "L 1210.936175 1060.508462 \n",
       "z\n",
       "\" style=\"fill: #ffffff\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_17\">\n",
       "    <g id=\"xtick_97\">\n",
       "     <g id=\"line2d_181\">\n",
       "      <path d=\"M 1210.936175 1493.28 \n",
       "L 1210.936175 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_147\">\n",
       "      <!-- $\\frac{1}{2048}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1193.025587 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_98\">\n",
       "     <g id=\"line2d_182\">\n",
       "      <path d=\"M 1251.731371 1493.28 \n",
       "L 1251.731371 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_148\">\n",
       "      <!-- $\\frac{1}{1024}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1233.820783 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(47.974773 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(95.949546 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 127.932728 22.914133 \n",
       "L 127.932728 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_99\">\n",
       "     <g id=\"line2d_183\">\n",
       "      <path d=\"M 1292.526567 1493.28 \n",
       "L 1292.526567 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_149\">\n",
       "      <!-- $\\frac{1}{512}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1279.093626 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_100\">\n",
       "     <g id=\"line2d_184\">\n",
       "      <path d=\"M 1333.321764 1493.28 \n",
       "L 1333.321764 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_150\">\n",
       "      <!-- $\\frac{1}{256}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1319.888823 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_101\">\n",
       "     <g id=\"line2d_185\">\n",
       "      <path d=\"M 1374.11696 1493.28 \n",
       "L 1374.11696 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_151\">\n",
       "      <!-- $\\frac{1}{128}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1360.684019 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(31.983182 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(63.966364 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 95.949546 22.914133 \n",
       "L 95.949546 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_102\">\n",
       "     <g id=\"line2d_186\">\n",
       "      <path d=\"M 1414.912156 1493.28 \n",
       "L 1414.912156 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_152\">\n",
       "      <!-- $\\frac{1}{64}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1405.956862 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_103\">\n",
       "     <g id=\"line2d_187\">\n",
       "      <path d=\"M 1455.707352 1493.28 \n",
       "L 1455.707352 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_153\">\n",
       "      <!-- $\\frac{1}{32}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1446.752058 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-33\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_104\">\n",
       "     <g id=\"line2d_188\">\n",
       "      <path d=\"M 1496.502548 1493.28 \n",
       "L 1496.502548 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_154\">\n",
       "      <!-- $\\frac{1}{16}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1487.547254 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(15.991591 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-36\" transform=\"translate(31.983182 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 63.966364 22.914133 \n",
       "L 63.966364 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_105\">\n",
       "     <g id=\"line2d_189\">\n",
       "      <path d=\"M 1537.297745 1493.28 \n",
       "L 1537.297745 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_155\">\n",
       "      <!-- $\\frac{1}{8}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1532.820098 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-38\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_106\">\n",
       "     <g id=\"line2d_190\">\n",
       "      <path d=\"M 1578.092941 1493.28 \n",
       "L 1578.092941 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_156\">\n",
       "      <!-- $\\frac{1}{4}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1573.615294 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-34\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_107\">\n",
       "     <g id=\"line2d_191\">\n",
       "      <path d=\"M 1618.888137 1493.28 \n",
       "L 1618.888137 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_157\">\n",
       "      <!-- $\\frac{1}{2}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1614.41049 1526.350424)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(0 39.226102)scale(0.697382)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(0 -34.355253)scale(0.697382)\"/>\n",
       "       <path d=\"M 0 22.914133 \n",
       "L 31.983182 22.914133 \n",
       "L 31.983182 26.899083 \n",
       "L 0 26.899083 \n",
       "L 0 22.914133 \n",
       "z\n",
       "\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_108\">\n",
       "     <g id=\"line2d_192\">\n",
       "      <path d=\"M 1659.683333 1493.28 \n",
       "L 1659.683333 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_158\">\n",
       "      <!-- $1$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1653.286666 1522.151799)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_18\">\n",
       "    <g id=\"ytick_45\">\n",
       "     <g id=\"line2d_193\">\n",
       "      <path d=\"M 1210.936175 1433.587374 \n",
       "L 1659.683333 1433.587374 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_159\">\n",
       "      <!-- $\\mathdefault{1.100}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1142.675631 1443.273273)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(164.168608 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_46\">\n",
       "     <g id=\"line2d_194\">\n",
       "      <path d=\"M 1210.936175 1358.971592 \n",
       "L 1659.683333 1358.971592 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_160\">\n",
       "      <!-- $\\mathdefault{1.125}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1142.675631 1368.657491)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(164.168608 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_47\">\n",
       "     <g id=\"line2d_195\">\n",
       "      <path d=\"M 1210.936175 1284.355809 \n",
       "L 1659.683333 1284.355809 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_161\">\n",
       "      <!-- $\\mathdefault{1.150}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1142.675631 1294.041708)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(164.168608 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_48\">\n",
       "     <g id=\"line2d_196\">\n",
       "      <path d=\"M 1210.936175 1209.740027 \n",
       "L 1659.683333 1209.740027 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_162\">\n",
       "      <!-- $\\mathdefault{1.175}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1142.675631 1219.425926)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-37\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(164.168608 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_49\">\n",
       "     <g id=\"line2d_197\">\n",
       "      <path d=\"M 1210.936175 1135.124244 \n",
       "L 1659.683333 1135.124244 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_163\">\n",
       "      <!-- $\\mathdefault{1.200}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1142.675631 1144.810143)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-30\" transform=\"translate(164.168608 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_50\">\n",
       "     <g id=\"line2d_198\">\n",
       "      <path d=\"M 1210.936175 1060.508462 \n",
       "L 1659.683333 1060.508462 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #cccccc; stroke-linecap: round\"/>\n",
       "     </g>\n",
       "     <g id=\"text_164\">\n",
       "      <!-- $\\mathdefault{1.225}$ -->\n",
       "      <g style=\"fill: #262626\" transform=\"translate(1142.675631 1070.194361)scale(0.28 -0.28)\">\n",
       "       <use xlink:href=\"#CMR17-31\" transform=\"scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMMI12-3a\" transform=\"translate(45.690477 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(72.787654 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-32\" transform=\"translate(118.478131 0)scale(0.996264)\"/>\n",
       "       <use xlink:href=\"#CMR17-35\" transform=\"translate(164.168608 0)scale(0.996264)\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_81\">\n",
       "    <path d=\"M 1052.325661 1037.93811 \n",
       "L 1207.032715 1037.93811 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1158.693693 1120.001534 \n",
       "L 1179.364673 1120.001534 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1229.00054 1172.762252 \n",
       "L 1253.386575 1172.762252 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1300.054948 1221.679026 \n",
       "L 1323.440983 1221.679026 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1371.982981 1266.175763 \n",
       "L 1395.792448 1266.175763 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1436.040594 1298.270532 \n",
       "L 1459.495784 1298.270532 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1492.832496 1322.814447 \n",
       "L 1518.090179 1322.814447 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1529.514414 1343.540089 \n",
       "L 1554.257937 1343.540089 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1573.043625 1360.60638 \n",
       "L 1597.331506 1360.60638 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1611.412921 1374.817304 \n",
       "L 1634.855488 1374.817304 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1645.638819 1387.85287 \n",
       "L 1667.103508 1387.85287 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_82\">\n",
       "    <path d=\"M 1170.339279 1041.874196 \n",
       "L 1170.339279 1034.002023 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1169.932061 1124.119036 \n",
       "L 1169.932061 1115.884032 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1242.447641 1176.997578 \n",
       "L 1242.447641 1168.526926 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1312.901958 1225.993106 \n",
       "L 1312.901958 1217.364946 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1385.083591 1271.044545 \n",
       "L 1385.083591 1261.306981 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1448.928972 1303.455886 \n",
       "L 1448.928972 1293.085178 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1506.805985 1327.987148 \n",
       "L 1506.805985 1317.641747 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1543.177028 1348.391588 \n",
       "L 1543.177028 1338.688591 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1586.431644 1365.291425 \n",
       "L 1586.431644 1355.921335 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1624.293747 1379.308246 \n",
       "L 1624.293747 1370.326361 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path d=\"M 1657.344321 1392.290654 \n",
       "L 1657.344321 1383.415087 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_83\">\n",
       "    <path d=\"M 1319.659309 1071.951647 \n",
       "L 1343.137181 1071.951647 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1386.662242 1119.386147 \n",
       "L 1417.360292 1119.386147 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1445.548609 1178.775728 \n",
       "L 1472.393307 1178.775728 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1480.234743 1214.541709 \n",
       "L 1521.557111 1214.541709 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1515.563235 1246.143888 \n",
       "L 1524.884934 1246.143888 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1547.90136 1282.236728 \n",
       "L 1557.296776 1282.236728 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1576.51829 1301.458043 \n",
       "L 1600.5961 1301.458043 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1603.195844 1317.051094 \n",
       "L 1641.378868 1317.051094 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1621.246272 1328.910599 \n",
       "L 1657.143363 1328.910599 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1621.474973 1338.645245 \n",
       "L 1667.987787 1338.645245 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1638.994148 1347.630201 \n",
       "L 1660.790457 1347.630201 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1633.904376 1354.409924 \n",
       "L 1669.085954 1354.409924 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1659.683333 1361.770012 \n",
       "L 1659.683333 1361.770012 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_84\">\n",
       "    <path d=\"M 1332.561259 1076.588917 \n",
       "L 1332.561259 1067.314376 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1403.990447 1122.749545 \n",
       "L 1403.990447 1116.022749 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1460.488408 1181.608289 \n",
       "L 1460.488408 1175.943167 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1504.450375 1219.120094 \n",
       "L 1504.450375 1209.963323 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1520.408443 1252.554201 \n",
       "L 1520.408443 1239.733575 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1552.786351 1287.914871 \n",
       "L 1552.786351 1276.558585 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1589.779993 1306.528485 \n",
       "L 1589.779993 1296.387602 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1625.331001 1323.17007 \n",
       "L 1625.331001 1310.932117 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1641.890231 1333.858771 \n",
       "L 1641.890231 1323.962427 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1649.211413 1343.958941 \n",
       "L 1649.211413 1333.33155 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1650.895592 1352.54706 \n",
       "L 1650.895592 1342.713341 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1654.085731 1360.028748 \n",
       "L 1654.085731 1348.791101 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "    <path d=\"M 1659.683333 1366.585475 \n",
       "L 1659.683333 1356.954548 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_85\">\n",
       "    <path d=\"M 1181.866137 1035.1729 \n",
       "L 1205.489424 1035.1729 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1210.612715 1114.891408 \n",
       "L 1235.033313 1114.891408 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1272.53854 1172.578768 \n",
       "L 1295.872623 1172.578768 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1341.417467 1222.980749 \n",
       "L 1364.610795 1222.980749 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1407.571844 1257.986667 \n",
       "L 1430.119522 1257.986667 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1470.14493 1286.348541 \n",
       "L 1493.170397 1286.348541 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1520.494521 1308.532984 \n",
       "L 1543.460139 1308.532984 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1565.040246 1326.581374 \n",
       "L 1587.925666 1326.581374 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1608.327544 1340.928908 \n",
       "L 1629.753967 1340.928908 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1645.527512 1354.352322 \n",
       "L 1669.67929 1354.352322 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_86\">\n",
       "    <path d=\"M 1194.855151 1039.122189 \n",
       "L 1194.855151 1031.223611 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1224.08063 1119.02957 \n",
       "L 1224.08063 1110.753246 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1285.354486 1176.931263 \n",
       "L 1285.354486 1168.226273 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1354.149305 1227.70388 \n",
       "L 1354.149305 1218.257618 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1419.918911 1262.862676 \n",
       "L 1419.918911 1253.110657 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1482.776568 1291.24553 \n",
       "L 1482.776568 1281.451551 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1533.090462 1313.340304 \n",
       "L 1533.090462 1303.725665 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1577.588375 1331.058247 \n",
       "L 1577.588375 1322.1045 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1620.010466 1345.364416 \n",
       "L 1620.010466 1336.493401 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path d=\"M 1658.833672 1358.796718 \n",
       "L 1658.833672 1349.907925 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "    <path clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_87\">\n",
       "    <path d=\"M 1169.57558 1007.93385 \n",
       "L 1188.417279 1007.93385 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1189.692019 1116.988558 \n",
       "L 1213.029638 1116.988558 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1257.042489 1179.057174 \n",
       "L 1280.734656 1179.057174 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1349.706124 1248.888776 \n",
       "L 1373.602492 1248.888776 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1440.093999 1287.418823 \n",
       "L 1463.411212 1287.418823 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1499.088974 1316.889929 \n",
       "L 1524.625639 1316.889929 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1547.049911 1341.521966 \n",
       "L 1580.377757 1341.521966 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1599.165467 1359.594733 \n",
       "L 1620.53708 1359.594733 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_88\">\n",
       "    <path d=\"M 1179.747223 1011.798847 \n",
       "L 1179.747223 1004.068853 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1202.510079 1121.076877 \n",
       "L 1202.510079 1112.90024 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1270.072773 1183.47121 \n",
       "L 1270.072773 1174.643137 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1362.858871 1254.365467 \n",
       "L 1362.858871 1243.412086 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1452.89986 1292.159097 \n",
       "L 1452.89986 1282.678549 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1513.231592 1321.707364 \n",
       "L 1513.231592 1312.072494 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1566.042044 1346.133359 \n",
       "L 1566.042044 1336.910573 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "    <path d=\"M 1610.816056 1364.346912 \n",
       "L 1610.816056 1354.842555 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_89\">\n",
       "    <path d=\"M 1523.160304 1464.106179 \n",
       "L 1555.932527 1464.106179 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_90\">\n",
       "    <path d=\"M 1541.79861 1473.367358 \n",
       "L 1541.79861 1454.845001 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_199\">\n",
       "    <path d=\"M 1170.339279 1037.93811 \n",
       "L 1169.932061 1120.001534 \n",
       "L 1242.447641 1172.762252 \n",
       "L 1312.901958 1221.679026 \n",
       "L 1385.083591 1266.175763 \n",
       "L 1448.928972 1298.270532 \n",
       "L 1506.805985 1322.814447 \n",
       "L 1543.177028 1343.540089 \n",
       "L 1586.431644 1360.60638 \n",
       "L 1624.293747 1374.817304 \n",
       "L 1657.344321 1387.85287 \n",
       "L 1674.28 1393.323219 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_200\">\n",
       "    <path d=\"M 1332.561259 1071.951647 \n",
       "L 1403.990447 1119.386147 \n",
       "L 1460.488408 1178.775728 \n",
       "L 1504.450375 1214.541709 \n",
       "L 1520.408443 1246.143888 \n",
       "L 1552.786351 1282.236728 \n",
       "L 1589.779993 1301.458043 \n",
       "L 1625.331001 1317.051094 \n",
       "L 1641.890231 1328.910599 \n",
       "L 1649.211413 1338.645245 \n",
       "L 1650.895592 1347.630201 \n",
       "L 1654.085731 1354.409924 \n",
       "L 1659.683333 1361.770012 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_201\">\n",
       "    <path d=\"M 1194.855151 1035.1729 \n",
       "L 1224.08063 1114.891408 \n",
       "L 1285.354486 1172.578768 \n",
       "L 1354.149305 1222.980749 \n",
       "L 1419.918911 1257.986667 \n",
       "L 1482.776568 1286.348541 \n",
       "L 1533.090462 1308.532984 \n",
       "L 1577.588375 1326.581374 \n",
       "L 1620.010466 1340.928908 \n",
       "L 1658.833672 1354.352322 \n",
       "L 1674.28 1360.375414 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_202\">\n",
       "    <path d=\"M 1179.747223 1007.93385 \n",
       "L 1202.510079 1116.988558 \n",
       "L 1270.072773 1179.057174 \n",
       "L 1362.858871 1248.888776 \n",
       "L 1452.89986 1287.418823 \n",
       "L 1513.231592 1316.889929 \n",
       "L 1566.042044 1341.521966 \n",
       "L 1610.816056 1359.594733 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_203\">\n",
       "    <path d=\"M 1541.79861 1464.106179 \n",
       "\" clip-path=\"url(#pc4bc9c66c9)\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_43\">\n",
       "    <path d=\"M 1210.936175 1493.28 \n",
       "L 1210.936175 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_44\">\n",
       "    <path d=\"M 1659.683333 1493.28 \n",
       "L 1659.683333 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_45\">\n",
       "    <path d=\"M 1210.936175 1493.28 \n",
       "L 1659.683333 1493.28 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_46\">\n",
       "    <path d=\"M 1210.936175 1060.508462 \n",
       "L 1659.683333 1060.508462 \n",
       "\" style=\"fill: none; stroke: #cccccc; stroke-width: 1.25; stroke-linejoin: miter; stroke-linecap: square\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"text_165\">\n",
       "   <!-- Time (normalised) -->\n",
       "   <g style=\"fill: #262626\" transform=\"translate(718.108009 1562.4)scale(0.32 -0.32)\">\n",
       "    <defs>\n",
       "     <path id=\"CMR17-28\" d=\"M 1958 -1561 \n",
       "C 1958 -1555 1958 -1542 1939 -1523 \n",
       "C 1645 -1224 858 -407 858 1581 \n",
       "C 858 3569 1632 4379 1946 4697 \n",
       "C 1946 4704 1958 4717 1958 4736 \n",
       "C 1958 4755 1939 4768 1914 4768 \n",
       "C 1843 4768 1299 4296 986 3594 \n",
       "C 666 2887 576 2199 576 1588 \n",
       "C 576 1128 621 351 1005 -471 \n",
       "C 1312 -1135 1837 -1600 1914 -1600 \n",
       "C 1946 -1600 1958 -1587 1958 -1561 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     <path id=\"CMR17-64\" d=\"M 1869 4326 \n",
       "L 1869 4160 \n",
       "C 2246 4160 2304 4122 2304 3820 \n",
       "L 2304 2345 \n",
       "C 2278 2377 2016 2790 1498 2790 \n",
       "C 845 2790 211 2208 211 1364 \n",
       "C 211 525 806 -64 1434 -64 \n",
       "C 1978 -64 2259 337 2291 380 \n",
       "L 2291 -63 \n",
       "L 3066 -63 \n",
       "L 3066 128 \n",
       "C 2688 128 2630 166 2630 473 \n",
       "L 2630 4396 \n",
       "L 1869 4326 \n",
       "z\n",
       "M 2291 755 \n",
       "C 2291 563 2176 390 2029 262 \n",
       "C 1811 70 1594 38 1472 38 \n",
       "C 1286 38 621 134 621 1356 \n",
       "C 621 2612 1363 2688 1530 2688 \n",
       "C 1824 2688 2061 2522 2208 2291 \n",
       "C 2291 2157 2291 2138 2291 2023 \n",
       "L 2291 755 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     <path id=\"CMR17-29\" d=\"M 1683 1581 \n",
       "C 1683 2040 1638 2817 1254 3639 \n",
       "C 947 4303 422 4768 346 4768 \n",
       "C 326 4768 301 4761 301 4729 \n",
       "C 301 4717 307 4710 314 4697 \n",
       "C 621 4378 1402 3568 1402 1584 \n",
       "C 1402 -407 627 -1217 314 -1537 \n",
       "C 307 -1549 301 -1556 301 -1568 \n",
       "C 301 -1600 326 -1600 346 -1600 \n",
       "C 416 -1600 960 -1128 1274 -426 \n",
       "C 1594 281 1683 969 1683 1581 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "    </defs>\n",
       "    <use xlink:href=\"#CMR17-54\" transform=\"scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-69\" transform=\"translate(66.509881 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-6d\" transform=\"translate(91.380939 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-65\" transform=\"translate(168.300529 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-28\" transform=\"translate(238.862156 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-6e\" transform=\"translate(274.142924 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-6f\" transform=\"translate(325.038293 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-72\" transform=\"translate(370.72877 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-6d\" transform=\"translate(406.009538 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-61\" transform=\"translate(482.929128 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-6c\" transform=\"translate(528.619605 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-69\" transform=\"translate(553.490664 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-73\" transform=\"translate(578.361722 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-65\" transform=\"translate(614.16306 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-64\" transform=\"translate(654.64872 0)scale(0.996264)\"/>\n",
       "    <use xlink:href=\"#CMR17-29\" transform=\"translate(705.54409 0)scale(0.996264)\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"legend_1\">\n",
       "   <g id=\"patch_47\">\n",
       "    <path d=\"M 182.536083 1683.84 \n",
       "L 1490.743917 1683.84 \n",
       "Q 1495.543917 1683.84 1495.543917 1679.04 \n",
       "L 1495.543917 1609.70239 \n",
       "Q 1495.543917 1604.90239 1490.743917 1604.90239 \n",
       "L 182.536083 1604.90239 \n",
       "Q 177.736083 1604.90239 177.736083 1609.70239 \n",
       "L 177.736083 1679.04 \n",
       "Q 177.736083 1683.84 182.536083 1683.84 \n",
       "z\n",
       "\" style=\"fill: #ffffff; opacity: 0.8; stroke: #cccccc; stroke-linejoin: miter\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_91\">\n",
       "    <path d=\"M 235.336083 1624.013617 \n",
       "L 259.336083 1624.013617 \n",
       "\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_92\">\n",
       "    <path d=\"M 247.336083 1636.013617 \n",
       "L 247.336083 1612.013617 \n",
       "\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_204\">\n",
       "    <path d=\"M 187.336083 1624.013617 \n",
       "L 307.336083 1624.013617 \n",
       "\" style=\"fill: none; stroke: #1a1a1a; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_205\"/>\n",
       "   <g id=\"text_166\">\n",
       "    <!-- Inducing points -->\n",
       "    <g style=\"fill: #262626\" transform=\"translate(326.536083 1632.413617)scale(0.24 -0.24)\">\n",
       "     <defs>\n",
       "      <path id=\"CMR17-49\" d=\"M 1261 3905 \n",
       "C 1261 4192 1338 4192 1798 4192 \n",
       "L 1798 4352 \n",
       "C 1594 4352 1267 4352 1050 4352 \n",
       "C 832 4352 506 4352 301 4352 \n",
       "L 301 4192 \n",
       "C 762 4192 838 4192 838 3905 \n",
       "L 838 447 \n",
       "C 838 160 762 160 301 160 \n",
       "L 301 0 \n",
       "C 506 0 832 0 1050 0 \n",
       "C 1267 0 1594 0 1798 0 \n",
       "L 1798 160 \n",
       "C 1338 160 1261 160 1261 447 \n",
       "L 1261 3905 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#CMR17-49\" transform=\"scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(32.638409 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-64\" transform=\"translate(83.533779 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-75\" transform=\"translate(134.429149 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-63\" transform=\"translate(185.324519 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(225.810179 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(250.681237 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-67\" transform=\"translate(301.576607 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-70\" transform=\"translate(377.343051 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6f\" transform=\"translate(430.840859 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(476.531336 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(501.402395 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-74\" transform=\"translate(549.695311 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(584.976078 0)scale(0.996264)\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_93\">\n",
       "    <path d=\"M 235.336083 1658.5756 \n",
       "L 259.336083 1658.5756 \n",
       "\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_94\">\n",
       "    <path d=\"M 247.336083 1670.5756 \n",
       "L 247.336083 1646.5756 \n",
       "\" style=\"fill: none; stroke: #c44e52; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_206\">\n",
       "    <path d=\"M 187.336083 1658.5756 \n",
       "L 307.336083 1658.5756 \n",
       "\" style=\"fill: none; stroke: #c44e52; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_207\"/>\n",
       "   <g id=\"text_167\">\n",
       "    <!-- IFF (ours) -->\n",
       "    <g style=\"fill: #262626\" transform=\"translate(326.536083 1666.9756)scale(0.24 -0.24)\">\n",
       "     <defs>\n",
       "      <path id=\"CMR17-46\" d=\"M 3482 4325 \n",
       "L 326 4325 \n",
       "L 326 4160 \n",
       "C 768 4160 838 4160 838 3874 \n",
       "L 838 446 \n",
       "C 838 160 768 160 326 160 \n",
       "L 326 0 \n",
       "C 512 0 870 0 1069 0 \n",
       "C 1331 0 1638 0 1901 0 \n",
       "L 1901 160 \n",
       "L 1760 160 \n",
       "C 1274 160 1261 223 1261 452 \n",
       "L 1261 2075 \n",
       "L 1837 2075 \n",
       "C 2432 2075 2490 1865 2490 1332 \n",
       "L 2605 1332 \n",
       "L 2605 2987 \n",
       "L 2490 2987 \n",
       "C 2490 2450 2432 2240 1837 2240 \n",
       "L 1261 2240 \n",
       "L 1261 3911 \n",
       "C 1261 4128 1274 4160 1530 4160 \n",
       "L 2355 4160 \n",
       "C 3322 4160 3430 3765 3520 2916 \n",
       "L 3635 2916 \n",
       "L 3482 4325 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#CMR17-49\" transform=\"scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-46\" transform=\"translate(32.638409 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-46\" transform=\"translate(92.622256 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-28\" transform=\"translate(182.682069 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6f\" transform=\"translate(217.962837 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-75\" transform=\"translate(263.653314 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-72\" transform=\"translate(314.548683 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(349.829451 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-29\" transform=\"translate(385.630789 0)scale(0.996264)\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_95\">\n",
       "    <path d=\"M 571.522656 1624.013617 \n",
       "L 595.522656 1624.013617 \n",
       "\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_96\">\n",
       "    <path d=\"M 583.522656 1636.013617 \n",
       "L 583.522656 1612.013617 \n",
       "\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_208\">\n",
       "    <path d=\"M 523.522656 1624.013617 \n",
       "L 643.522656 1624.013617 \n",
       "\" style=\"fill: none; stroke: #4c72b0; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_209\"/>\n",
       "   <g id=\"text_168\">\n",
       "    <!-- VFF (Hensman et al, 2017) -->\n",
       "    <g style=\"fill: #262626\" transform=\"translate(662.722656 1632.413617)scale(0.24 -0.24)\">\n",
       "     <defs>\n",
       "      <path id=\"CMR17-56\" d=\"M 3776 3745 \n",
       "C 3834 3886 3936 4160 4365 4160 \n",
       "L 4365 4332 \n",
       "C 4218 4319 4051 4319 3891 4319 \n",
       "C 3738 4319 3475 4319 3328 4332 \n",
       "L 3328 4160 \n",
       "C 3648 4160 3661 3936 3661 3898 \n",
       "C 3661 3827 3642 3783 3622 3732 \n",
       "L 2362 446 \n",
       "L 1043 3886 \n",
       "C 1024 3931 1011 3963 1011 3994 \n",
       "C 1011 4160 1267 4160 1402 4160 \n",
       "L 1402 4319 \n",
       "C 1197 4319 896 4319 685 4319 \n",
       "C 518 4319 218 4319 64 4332 \n",
       "L 64 4160 \n",
       "C 435 4160 506 4135 582 3931 \n",
       "L 2106 -26 \n",
       "C 2138 -115 2144 -128 2214 -128 \n",
       "C 2285 -128 2291 -115 2323 -26 \n",
       "L 3776 3745 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-2c\" d=\"M 1011 102 \n",
       "C 1024 45 1024 25 1024 -77 \n",
       "C 1024 -463 896 -817 627 -1139 \n",
       "C 595 -1170 595 -1183 595 -1197 \n",
       "C 595 -1222 621 -1248 646 -1248 \n",
       "C 685 -1248 1126 -799 1126 -87 \n",
       "C 1126 124 1101 522 800 522 \n",
       "C 659 522 538 427 538 261 \n",
       "C 538 96 659 0 800 0 \n",
       "C 877 0 960 32 1011 102 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#CMR17-56\" transform=\"scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-46\" transform=\"translate(69.07243 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-46\" transform=\"translate(129.056276 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-28\" transform=\"translate(219.116089 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-48\" transform=\"translate(254.396857 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-65\" transform=\"translate(323.469287 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(363.954947 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(414.850317 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6d\" transform=\"translate(450.651655 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-61\" transform=\"translate(527.571245 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(573.261722 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-65\" transform=\"translate(654.233058 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-74\" transform=\"translate(694.718718 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-61\" transform=\"translate(760.075453 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6c\" transform=\"translate(805.76593 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-2c\" transform=\"translate(830.636988 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-32\" transform=\"translate(885.584013 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-30\" transform=\"translate(931.27449 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-31\" transform=\"translate(976.964967 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-37\" transform=\"translate(1022.655444 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-29\" transform=\"translate(1068.345921 0)scale(0.996264)\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_97\">\n",
       "    <path d=\"M 571.522656 1659.882421 \n",
       "L 595.522656 1659.882421 \n",
       "\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_98\">\n",
       "    <path d=\"M 583.522656 1671.882421 \n",
       "L 583.522656 1647.882421 \n",
       "\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_210\">\n",
       "    <path d=\"M 523.522656 1659.882421 \n",
       "L 643.522656 1659.882421 \n",
       "\" style=\"fill: none; stroke: #64b5cd; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_211\"/>\n",
       "   <g id=\"text_169\">\n",
       "    <!-- B-splines (Cunningham et al, 2023) -->\n",
       "    <g style=\"fill: #262626\" transform=\"translate(662.722656 1668.282421)scale(0.24 -0.24)\">\n",
       "     <defs>\n",
       "      <path id=\"CMR17-42\" d=\"M 333 4352 \n",
       "L 333 4186 \n",
       "C 774 4186 845 4186 845 3900 \n",
       "L 845 452 \n",
       "C 845 166 774 166 333 166 \n",
       "L 333 0 \n",
       "L 2534 0 \n",
       "C 3354 0 3885 583 3885 1164 \n",
       "C 3885 1741 3360 2233 2675 2233 \n",
       "C 3290 2356 3718 2771 3718 3264 \n",
       "C 3718 3802 3194 4352 2368 4352 \n",
       "L 333 4352 \n",
       "z\n",
       "M 1248 2304 \n",
       "L 1248 3937 \n",
       "C 1248 4155 1261 4186 1517 4186 \n",
       "L 2336 4186 \n",
       "C 2970 4186 3251 3674 3251 3277 \n",
       "C 3251 2791 2861 2304 2170 2304 \n",
       "L 1248 2304 \n",
       "z\n",
       "M 1517 166 \n",
       "C 1261 166 1248 197 1248 413 \n",
       "L 1248 2202 \n",
       "L 2432 2202 \n",
       "C 3091 2202 3411 1625 3411 1162 \n",
       "C 3411 699 3046 166 2349 166 \n",
       "L 1517 166 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-2d\" d=\"M 1632 1216 \n",
       "L 1632 1496 \n",
       "L 26 1496 \n",
       "L 26 1216 \n",
       "L 1632 1216 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-43\" d=\"M 3974 4289 \n",
       "C 3974 4403 3968 4410 3930 4410 \n",
       "C 3904 4410 3898 4403 3853 4327 \n",
       "L 3571 3792 \n",
       "C 3258 4187 2874 4416 2381 4416 \n",
       "C 1286 4416 294 3456 294 2148 \n",
       "C 294 826 1286 -128 2387 -128 \n",
       "C 3366 -128 3974 730 3974 1461 \n",
       "C 3974 1524 3974 1550 3917 1550 \n",
       "C 3866 1550 3866 1531 3859 1474 \n",
       "C 3808 585 3168 38 2477 38 \n",
       "C 1824 38 781 495 781 2147 \n",
       "C 781 3805 1843 4250 2464 4250 \n",
       "C 3187 4250 3712 3628 3834 2745 \n",
       "C 3846 2668 3846 2655 3904 2655 \n",
       "C 3974 2655 3974 2668 3974 2783 \n",
       "L 3974 4289 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-68\" d=\"M 2656 1933 \n",
       "C 2656 2259 2592 2790 1837 2790 \n",
       "C 1312 2790 1056 2368 979 2157 \n",
       "L 973 2157 \n",
       "L 973 4396 \n",
       "L 211 4326 \n",
       "L 211 4160 \n",
       "C 589 4160 646 4122 646 3817 \n",
       "L 646 426 \n",
       "C 646 184 621 153 211 153 \n",
       "L 211 -13 \n",
       "C 365 0 646 0 813 0 \n",
       "C 979 0 1267 0 1421 -13 \n",
       "L 1421 153 \n",
       "C 1011 153 986 178 986 428 \n",
       "L 986 1658 \n",
       "C 986 2247 1344 2688 1792 2688 \n",
       "C 2266 2688 2317 2266 2317 1958 \n",
       "L 2317 428 \n",
       "C 2317 184 2291 153 1882 153 \n",
       "L 1882 -13 \n",
       "C 2035 0 2317 0 2483 0 \n",
       "C 2650 0 2938 0 3091 -13 \n",
       "L 3091 153 \n",
       "C 2682 153 2656 178 2656 428 \n",
       "L 2656 1933 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#CMR17-42\" transform=\"scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-2d\" transform=\"translate(65.188754 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(95.264721 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-70\" transform=\"translate(131.066058 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6c\" transform=\"translate(181.961428 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(206.832487 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(231.703545 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-65\" transform=\"translate(282.598915 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(323.084575 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-28\" transform=\"translate(388.961879 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-43\" transform=\"translate(424.242647 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-75\" transform=\"translate(490.752528 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(541.647898 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(592.543267 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(643.438637 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(668.309696 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-67\" transform=\"translate(719.205065 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-68\" transform=\"translate(764.895542 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-61\" transform=\"translate(815.790912 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6d\" transform=\"translate(861.481389 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-65\" transform=\"translate(968.476946 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-74\" transform=\"translate(1008.962606 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-61\" transform=\"translate(1074.31934 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6c\" transform=\"translate(1120.009817 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-2c\" transform=\"translate(1144.880876 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-32\" transform=\"translate(1199.827901 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-30\" transform=\"translate(1245.518378 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-32\" transform=\"translate(1291.208855 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-33\" transform=\"translate(1336.899332 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-29\" transform=\"translate(1382.589809 0)scale(0.996264)\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_99\">\n",
       "    <path d=\"M 1099.011575 1624.013617 \n",
       "L 1123.011575 1624.013617 \n",
       "\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_100\">\n",
       "    <path d=\"M 1111.011575 1636.013617 \n",
       "L 1111.011575 1612.013617 \n",
       "\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_212\">\n",
       "    <path d=\"M 1051.011575 1624.013617 \n",
       "L 1171.011575 1624.013617 \n",
       "\" style=\"fill: none; stroke: #1a1a1a; stroke-opacity: 0.5; stroke-width: 3; stroke-linecap: round\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_213\"/>\n",
       "   <g id=\"text_170\">\n",
       "    <!-- SKI (Wilson \\&amp; Nickisch, 2015) -->\n",
       "    <g style=\"fill: #262626\" transform=\"translate(1190.211575 1632.413617)scale(0.24 -0.24)\">\n",
       "     <defs>\n",
       "      <path id=\"CMR17-4b\" d=\"M 2362 2675 \n",
       "L 3469 3782 \n",
       "C 3699 4006 3942 4186 4301 4186 \n",
       "L 4301 4352 \n",
       "C 4173 4352 4013 4352 3885 4352 \n",
       "C 3712 4352 3411 4352 3245 4358 \n",
       "L 3245 4192 \n",
       "C 3411 4180 3437 4065 3437 4019 \n",
       "C 3437 3975 3411 3905 3386 3867 \n",
       "L 1261 1738 \n",
       "L 1261 3900 \n",
       "C 1261 4186 1331 4186 1773 4186 \n",
       "L 1773 4352 \n",
       "C 1587 4352 1248 4352 1050 4352 \n",
       "C 851 4352 512 4352 326 4352 \n",
       "L 326 4186 \n",
       "C 768 4186 838 4186 838 3899 \n",
       "L 838 446 \n",
       "C 838 160 768 160 326 160 \n",
       "L 326 0 \n",
       "C 512 0 851 0 1050 0 \n",
       "C 1248 0 1587 0 1773 0 \n",
       "L 1773 160 \n",
       "C 1331 160 1261 160 1261 447 \n",
       "L 1261 1579 \n",
       "L 2080 2390 \n",
       "L 3290 537 \n",
       "C 3328 473 3373 390 3373 326 \n",
       "C 3373 160 3194 160 3110 160 \n",
       "L 3110 0 \n",
       "C 3315 0 3610 0 3821 0 \n",
       "C 3974 0 4237 0 4384 -6 \n",
       "L 4384 160 \n",
       "C 4077 160 3981 198 3789 493 \n",
       "L 2362 2675 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-57\" d=\"M 5523 3764 \n",
       "C 5581 3936 5677 4160 6048 4160 \n",
       "L 6048 4326 \n",
       "C 5939 4326 5715 4326 5600 4326 \n",
       "C 5440 4326 5158 4326 5005 4332 \n",
       "L 5005 4160 \n",
       "C 5293 4160 5414 4000 5414 3847 \n",
       "C 5414 3802 5408 3777 5382 3707 \n",
       "L 4390 555 \n",
       "L 3347 3873 \n",
       "C 3328 3937 3322 3963 3322 3988 \n",
       "C 3322 4160 3603 4160 3725 4160 \n",
       "L 3725 4326 \n",
       "C 3539 4326 3219 4326 3021 4326 \n",
       "C 2861 4326 2573 4326 2426 4332 \n",
       "L 2426 4160 \n",
       "C 2720 4160 2797 4141 2861 4027 \n",
       "C 2886 3969 2989 3638 2989 3619 \n",
       "C 2989 3593 2976 3555 2970 3536 \n",
       "L 2029 561 \n",
       "L 986 3867 \n",
       "C 954 3957 954 3969 954 3982 \n",
       "C 954 4160 1235 4160 1363 4160 \n",
       "L 1363 4326 \n",
       "C 1178 4326 858 4326 659 4326 \n",
       "C 493 4326 211 4326 58 4332 \n",
       "L 58 4160 \n",
       "C 442 4160 467 4122 531 3918 \n",
       "L 1779 -20 \n",
       "C 1811 -115 1811 -128 1869 -128 \n",
       "C 1920 -128 1939 -115 1965 -26 \n",
       "L 3053 3433 \n",
       "L 4141 -26 \n",
       "C 4166 -115 4186 -128 4237 -128 \n",
       "C 4294 -128 4294 -115 4326 -20 \n",
       "L 5523 3764 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-26\" d=\"M 429 1327 \n",
       "C 288 1169 211 992 211 782 \n",
       "C 211 264 704 -128 1306 -128 \n",
       "C 1907 -128 2291 240 2419 361 \n",
       "C 2592 202 2944 -128 3456 -128 \n",
       "C 3910 -128 4294 214 4307 740 \n",
       "L 4192 740 \n",
       "C 4179 247 3763 38 3482 38 \n",
       "C 3104 38 2790 411 2637 588 \n",
       "C 2758 733 2963 980 3386 1732 \n",
       "C 3507 1941 3686 2257 3782 2339 \n",
       "C 3872 2415 4019 2522 4339 2522 \n",
       "L 4339 2694 \n",
       "C 4218 2688 3949 2688 3821 2688 \n",
       "C 3629 2688 3328 2688 3142 2688 \n",
       "L 3142 2522 \n",
       "C 3354 2522 3526 2434 3526 2264 \n",
       "C 3526 2163 3379 1917 3104 1463 \n",
       "C 3008 1300 2784 928 2560 683 \n",
       "C 2464 803 1830 1606 1517 2421 \n",
       "C 2176 3211 2246 3499 2246 3703 \n",
       "C 2246 3958 2163 4480 1747 4480 \n",
       "C 1370 4480 979 4136 979 3518 \n",
       "C 979 3193 1030 2792 1222 2238 \n",
       "L 429 1327 \n",
       "z\n",
       "M 1478 2543 \n",
       "C 1357 2875 1286 3295 1286 3639 \n",
       "C 1286 4200 1549 4378 1754 4378 \n",
       "C 2112 4378 2131 3805 2131 3709 \n",
       "C 2131 3486 2016 3168 1478 2543 \n",
       "z\n",
       "M 1267 2143 \n",
       "C 1581 1436 2035 793 2336 449 \n",
       "C 2022 158 1677 38 1363 38 \n",
       "C 845 38 621 563 621 978 \n",
       "C 621 1239 704 1500 870 1691 \n",
       "L 1267 2143 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "      <path id=\"CMR17-6b\" d=\"M 1670 1673 \n",
       "C 1664 1686 1632 1724 1632 1743 \n",
       "C 1632 1756 2086 2171 2144 2222 \n",
       "C 2509 2528 2739 2560 2906 2560 \n",
       "L 2906 2733 \n",
       "C 2867 2733 2854 2733 2848 2720 \n",
       "L 2534 2720 \n",
       "C 2355 2720 2080 2720 1907 2733 \n",
       "L 1907 2566 \n",
       "C 1997 2559 2061 2508 2061 2419 \n",
       "C 2061 2291 1933 2170 1926 2170 \n",
       "L 960 1289 \n",
       "L 960 4396 \n",
       "L 198 4326 \n",
       "L 198 4160 \n",
       "C 576 4160 634 4122 634 3817 \n",
       "L 634 426 \n",
       "C 634 184 608 153 198 153 \n",
       "L 198 -13 \n",
       "C 352 0 634 0 794 0 \n",
       "C 954 0 1235 0 1389 -13 \n",
       "L 1389 153 \n",
       "C 979 153 954 178 954 428 \n",
       "L 954 1130 \n",
       "L 1395 1532 \n",
       "L 2042 574 \n",
       "C 2118 459 2182 369 2182 286 \n",
       "C 2182 172 2067 153 1990 153 \n",
       "L 1990 -13 \n",
       "C 2144 0 2419 0 2579 0 \n",
       "C 2694 0 2931 0 3040 0 \n",
       "L 3040 153 \n",
       "C 2739 153 2669 210 2477 491 \n",
       "L 1670 1673 \n",
       "z\n",
       "\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#CMR17-53\" transform=\"scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-4b\" transform=\"translate(50.89537 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-49\" transform=\"translate(122.570147 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-28\" transform=\"translate(185.284523 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-57\" transform=\"translate(220.56529 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(315.66194 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6c\" transform=\"translate(340.532999 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(365.404057 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6f\" transform=\"translate(401.205395 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6e\" transform=\"translate(446.895872 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-26\" transform=\"translate(527.867208 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-4e\" transform=\"translate(629.657963 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(698.730393 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-63\" transform=\"translate(723.601451 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-6b\" transform=\"translate(761.484658 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-69\" transform=\"translate(809.777574 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-73\" transform=\"translate(834.648632 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-63\" transform=\"translate(870.44997 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-68\" transform=\"translate(908.333176 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-2c\" transform=\"translate(959.228546 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-32\" transform=\"translate(1014.175571 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-30\" transform=\"translate(1059.866048 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-31\" transform=\"translate(1105.556525 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-35\" transform=\"translate(1151.247002 0)scale(0.996264)\"/>\n",
       "     <use xlink:href=\"#CMR17-29\" transform=\"translate(1196.937479 0)scale(0.996264)\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"p3b2e0c574c\">\n",
       "   <rect x=\"95.007437\" y=\"35.339207\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p7d4928a5b7\">\n",
       "   <rect x=\"652.971806\" y=\"35.339207\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"pba414e08e5\">\n",
       "   <rect x=\"1210.936175\" y=\"35.339207\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p94fdcd30f0\">\n",
       "   <rect x=\"95.007437\" y=\"547.923834\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p1728d588c4\">\n",
       "   <rect x=\"652.971806\" y=\"547.923834\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p8087a65080\">\n",
       "   <rect x=\"1210.936175\" y=\"547.923834\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p5cb09adf1b\">\n",
       "   <rect x=\"95.007437\" y=\"1060.508462\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"pa90f9da7ca\">\n",
       "   <rect x=\"652.971806\" y=\"1060.508462\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"pc4bc9c66c9\">\n",
       "   <rect x=\"1210.936175\" y=\"1060.508462\" width=\"448.747158\" height=\"432.771538\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<Figure size 1728x1728 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1728x1728 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['svg.fonttype'] = 'none'\n",
    "from IPython.display import set_matplotlib_formats\n",
    "set_matplotlib_formats('svg')\n",
    "plt.rcParams.update({'figure.figsize' : (24, 24),})\n",
    "\n",
    "with_SKI = True\n",
    "\n",
    "# plot style for each method\n",
    "\n",
    "models = [\n",
    "    'SGPR-points-cv_SE',\n",
    "    'IFF_SE',\n",
    "    #'VISH-chordal_SE',\n",
    "    'SGPR-points-cv_M52',\n",
    "    'IFF_M52',\n",
    "    'VFF_M52',\n",
    "    #'VISH-chordal_M52',\n",
    "    #'SVGP_SE',\n",
    "    #'SVGP_M52',\n",
    "    'ASVGP_M52',\n",
    "    #'SKI_M52',\n",
    "    #'SKI_SE',\n",
    "]\n",
    "\n",
    "if with_SKI:\n",
    "    models.append(\"SKI_SE\")\n",
    "\n",
    "labels = {\n",
    "    'SGPR-points-cv_SE' : 'Inducing points',\n",
    "    'IFF_SE' : 'IFF (ours)',\n",
    "    'VISH-chordal_SE' : 'VISH SE',\n",
    "    'SGPR-points-cv_M52' : 'Inducing points',\n",
    "    'SVGP_SE' : 'SVGP SE',\n",
    "    'SVGP_M52' : 'SVGP Matérn-5/2',\n",
    "    'IFF_M52' : 'IFF (ours)',\n",
    "    'VISH-chordal_M52' : 'VISH (Dutordoir et al, 2020)',\n",
    "    'VFF_M52' : 'VFF (Hensman et al, 2017)',\n",
    "    'ASVGP_M52' : 'B-splines (Cunningham et al, 2023)',\n",
    "    'SKI_M52' : 'SKI M52',\n",
    "    'SKI_SE' : 'SKI (Wilson \\& Nickisch, 2015)' ,\n",
    "}\n",
    "\n",
    "\n",
    "styles = {\n",
    "    'IFF' : ('r', 'solid', 1),\n",
    "    'VFF' : ('b', 'solid', 1),\n",
    "    'SGPR-points-cv_SE' : ('k', 'solid', 1.),\n",
    "    'SVGP_SE' : ('k', 'solid', 1.),\n",
    "    'IFF_SE' : ('r', 'solid', 1),\n",
    "    'VISH-chordal_SE' : ('k', 'solid', 1.),\n",
    "    'SGPR-points-cv_M52' : ('k', 'solid', 1.),\n",
    "    'SVGP_M52' : ('k', 'solid', 1.),\n",
    "    'IFF_M52' : ('r', 'solid', 1),\n",
    "    'VISH-chordal_M52' : ('k', 'solid', 1.),\n",
    "    'VFF_M52' : ('b', 'solid', 1),\n",
    "    'ASVGP_M52' : ('c', 'solid', 1),\n",
    "    'SKI_M52' : ('k', 'dashed', .5),\n",
    "    'SKI_SE' : ('k', 'solid', .5),\n",
    "}\n",
    "\n",
    "title = {\n",
    "    'precipitation' : 'Precipitation',\n",
    "    'temperature' : 'Temperature',\n",
    "    'houseprice' : 'House price',\n",
    "}\n",
    "\n",
    "normaliser = {\n",
    "    'temperature' : ('SGPR-points-cv_M52', 3600),\n",
    "    'precipitation' : ('SGPR-points-cv_SE', 3000),\n",
    "    'houseprice' : ('SGPR-points-cv_M52', 3000)\n",
    "}\n",
    "fig, axs = plt.subplots(3, 3,)\n",
    "for d_idx, dataset in enumerate(datasets):\n",
    "    print('-------------------------------------------------------------')\n",
    "    print(dataset + ':')\n",
    "    print('-------------------------------------------------------------')\n",
    "    # sort out time normalisation\n",
    "    base_t = []\n",
    "    lbl, idx = normaliser[dataset]\n",
    "    for seed in seeds:\n",
    "        f = open(str(pathlib.Path().resolve().parent) \n",
    "                         + '/experiments/logs/re/{}/{}_{}_{}.json'.format(dataset, lbl, idx, seed),\n",
    "                        )\n",
    "        results = json.load(f)\n",
    "        base_t = base_t + [results['time']]      \n",
    "        f.close()\n",
    "    print(\"Normalising times in seconds:\", base_t)\n",
    "    \n",
    "    for model in models:\n",
    "        try:\n",
    "            Ms = configs[(dataset, model)]\n",
    "            print(model + ':')\n",
    "            \n",
    "        # iterate over the M values, print the values but also plot them\n",
    "            rmse_m = []\n",
    "            nlpd_m = []\n",
    "            nvfe_m = []\n",
    "            time_m = []\n",
    "            rmse_s = []\n",
    "            nlpd_s = []\n",
    "            nvfe_s = []\n",
    "            time_s = []\n",
    "\n",
    "            for m in Ms:\n",
    "                rmse = []\n",
    "                nlpd = []\n",
    "                nvfe = []\n",
    "                time = []\n",
    "\n",
    "                for i, seed in enumerate(seeds):\n",
    "                    f = open(str(pathlib.Path().resolve().parent) \n",
    "                         + '/experiments/logs/re/{}/{}_{}_{}.json'.format(dataset, model, m, seed),\n",
    "                        )\n",
    "                    results = json.load(f)\n",
    "                    rmse = rmse + [results['RMSE']]\n",
    "                    nlpd = nlpd + [results['NLPD']]\n",
    "                    nvfe = nvfe + [results['NVFE']]\n",
    "                    time = time + [results['time']/base_t[i]]\n",
    "                    if model in [\"SKI_M52\", \"SKI_SE\"]:\n",
    "                        m_proper = np.prod(results['Grid size'])\n",
    "                    else:\n",
    "                        m_proper = results['M']\n",
    "                    f.close()\n",
    "                rmse = np.array(rmse)\n",
    "                nlpd = np.array(nlpd)\n",
    "                nvfe = np.array(nvfe)\n",
    "                time = np.array(time)\n",
    "\n",
    "                print('\\t {} \\t RMSE: {:.4f} ({:.4f}) \\t NLPD: {:.4f} ({:.4f}) \\t NVFE: {:.4f} ({:.4f}) \\t time: {:.4f} ({:.4f})'.format(\n",
    "                            m_proper,\n",
    "                            np.mean(rmse), np.std(rmse)/np.sqrt(len(seeds)),\n",
    "                            np.mean(nlpd), np.std(nlpd)/np.sqrt(len(seeds)),\n",
    "                            np.mean(nvfe), np.std(nvfe)/np.sqrt(len(seeds)),\n",
    "                            np.mean(time), np.std(time)/np.sqrt(len(seeds)),\n",
    "                )\n",
    "                     )\n",
    "                rmse_m = rmse_m + [np.mean(rmse)]\n",
    "                rmse_s = rmse_s + [np.std(rmse)/np.sqrt(len(seeds))]\n",
    "                nlpd_m = nlpd_m + [np.mean(nlpd)]\n",
    "                nlpd_s = nlpd_s + [np.std(nlpd)/np.sqrt(len(seeds))]\n",
    "                nvfe_m = nvfe_m + [np.mean(nvfe)]\n",
    "                nvfe_s = nvfe_s + [np.std(nvfe)/np.sqrt(len(seeds))]\n",
    "                time_m = time_m + [np.mean(time)]\n",
    "                time_s = time_s + [np.std(time)/np.sqrt(len(seeds))]\n",
    "\n",
    "\n",
    "            axs[d_idx][0].errorbar(x=np.array(time_m), y=np.array(rmse_m), \n",
    "                            xerr=2*np.array(time_s),\n",
    "                           yerr=2*np.array(rmse_s), label=labels[model], color=styles[model][0],\n",
    "                           linestyle = styles[model][1], alpha=styles[model][2])\n",
    "            axs[d_idx][1].errorbar(x=np.array(time_m), y=np.array(nlpd_m), \n",
    "                            xerr=2*np.array(time_s),\n",
    "                           yerr=2*np.array(nlpd_s), label=labels[model], color=styles[model][0],\n",
    "                           linestyle = styles[model][1], alpha=styles[model][2])\n",
    "            axs[d_idx][2].errorbar(x=np.array(time_m), y=np.array(nvfe_m), \n",
    "                            xerr=2*np.array(time_s),\n",
    "                           yerr=2*np.array(nvfe_s), label=labels[model], color=styles[model][0],\n",
    "                           linestyle = styles[model][1], alpha=styles[model][2])\n",
    "\n",
    "        except KeyError:\n",
    "            continue\n",
    "    if d_idx==0:\n",
    "        axs[d_idx][0].set_title(r'Test RMSE')\n",
    "        axs[d_idx][1].set_title(r'Test NLPD')\n",
    "        axs[d_idx][2].set_title(r'Training loss')\n",
    "    axs[d_idx][0].set_ylabel(r'{}'.format(title[dataset]))\n",
    "    # dataset-specific plotting\n",
    "\n",
    "    def format_func(n, tn):\n",
    "        if n > 1:\n",
    "            return r\"${}$\".format(int(n))\n",
    "        for i in range(12):\n",
    "            if n == 1/(2**i):\n",
    "                break\n",
    "        if i == 0:\n",
    "            return r\"$1$\"\n",
    "        else:\n",
    "            return r\"$\\frac{{1}}{{{}}}$\".format(2**i)\n",
    "        \n",
    "    if dataset == 'precipitation':\n",
    "        for ii in range(3):\n",
    "            axs[d_idx][ii].set_xscale(\"log\", base=2)\n",
    "            if with_SKI:\n",
    "                axs[d_idx][ii].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/1024, 1/512, 1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1., 2., 4.]))\n",
    "                axs[d_idx][ii].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "                axs[d_idx][ii].set_xlim(1/2048, 4.)\n",
    "            else:\n",
    "                axs[d_idx][ii].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/2048, 1/1024, 1/512, 1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "                axs[d_idx][ii].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "                axs[d_idx][ii].set_xlim(1/2048, 1.5)\n",
    "        if with_SKI:\n",
    "            axs[d_idx][0].set_ylim(14., 27.)\n",
    "            axs[d_idx][1].set_ylim(4.09, 4.9)\n",
    "            axs[d_idx][2].set_ylim(0.19, 0.65)\n",
    "        else:\n",
    "            axs[d_idx][0].set_ylim(14.5, 27.)\n",
    "            axs[d_idx][1].set_ylim(4.09, 4.7)\n",
    "            axs[d_idx][2].set_ylim(0.19, 0.65)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    if dataset == 'temperature':\n",
    "        for ii in range(3):\n",
    "            axs[d_idx][ii].set_xscale(\"log\", base=2)\n",
    "            if with_SKI:\n",
    "                axs[d_idx][ii].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/1024, 1/512, 1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "                axs[d_idx][ii].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "                axs[d_idx][ii].set_xlim(1/1024, 1.)\n",
    "            else:\n",
    "                axs[d_idx][ii].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/1024, 1/512, 1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "                axs[d_idx][ii].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "                axs[d_idx][ii].set_xlim(1/1024, 1.)\n",
    "        if with_SKI:\n",
    "            axs[d_idx][0].set_ylim(0.19, 0.45)\n",
    "            axs[d_idx][1].set_ylim(-0.1, 1.6)\n",
    "            axs[d_idx][2].set_ylim(-0.79, 0.2)\n",
    "        else:\n",
    "            axs[d_idx][0].set_ylim(0.19, 0.45)\n",
    "            axs[d_idx][1].set_ylim(-0.1, 1.)\n",
    "            axs[d_idx][2].set_ylim(-0.79, 0.2)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    if dataset == \"houseprice\":\n",
    "        for ii in range(3):\n",
    "            axs[d_idx][ii].set_xscale(\"log\", base=2)\n",
    "            if with_SKI:\n",
    "                axs[d_idx][ii].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/2048, 1/1024, 1/512, 1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "                axs[d_idx][ii].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "                axs[d_idx][ii].set_xlim(1/2048, 1.)\n",
    "            else:\n",
    "                axs[d_idx][ii].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/2048, 1/1024, 1/512, 1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "                axs[d_idx][ii].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "                axs[d_idx][ii].set_xlim(1/2048, 1.)      \n",
    "        if with_SKI:\n",
    "            axs[d_idx][0].set_ylim(0.439, 0.52)\n",
    "            axs[d_idx][1].set_ylim(0.649, 1.15)\n",
    "            axs[d_idx][2].set_ylim(1.08, 1.225)\n",
    "        else:\n",
    "            axs[d_idx][0].set_ylim(0.461, 0.52)\n",
    "            axs[d_idx][1].set_ylim(0.649, 0.79)\n",
    "            axs[d_idx][2].set_ylim(1.11, 1.225)\n",
    "\n",
    "\n",
    "fig.tight_layout() \n",
    "\n",
    "if with_SKI:\n",
    "    fig.subplots_adjust(bottom=0.12)   ##  Need to play with this number.   \n",
    "    fig.text(0.5, 0.08, r'Time (normalised)', ha='center')\n",
    "else:\n",
    "    fig.subplots_adjust(bottom=0.09)   ##  Need to play with this number.   \n",
    "    fig.text(0.5, 0.045, r'Time (normalised)', ha='center')\n",
    "\n",
    "labels_all = []\n",
    "handles_all = []\n",
    "for dset in axs:\n",
    "    for ax in dset:\n",
    "        hand, labl = ax.get_legend_handles_labels()\n",
    "        for ii, el in enumerate(labl):\n",
    "            if el not in labels_all:\n",
    "                labels_all.append(el)\n",
    "                handles_all.append(hand[ii])\n",
    "if with_SKI:\n",
    "    ncol = 3\n",
    "else:\n",
    "    ncol = 4\n",
    "fig.legend(handles_all, labels_all, handlelength=5, fontsize='24', loc=\"lower center\", ncol=ncol) # need long handlelength to clearly show dashes\n",
    "if with_SKI:\n",
    "    plt.savefig('../images/SKI_metrics_plot_combined_log_with_SKI.svg', bbox_inches='tight')\n",
    "    plt.savefig('../images/SKI_metrics_plot_combined_log_with_SKI.png', bbox_inches='tight')\n",
    "else:\n",
    "    plt.savefig('../images/SKI_metrics_plot_combined_log.svg', bbox_inches='tight')\n",
    "    plt.savefig('../images/SKI_metrics_plot_combined_log.png', bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "vff",
   "language": "python",
   "name": "vff"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/code/notebooks/synth-matern.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ed0cade0-bf8c-4731-a011-115ffcc1c1d7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-08-04 12:39:47.716543: I tensorflow/core/platform/cpu_feature_guard.cc:193] This TensorFlow binary is optimized with oneAPI Deep Neural Network Library (oneDNN) to use the following CPU instructions in performance-critical operations:  AVX2 FMA\n",
      "To enable them in other operations, rebuild TensorFlow with the appropriate compiler flags.\n",
      "2023-08-04 12:39:48.276506: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libnvinfer.so.7'; dlerror: libnvinfer.so.7: cannot open shared object file: No such file or directory\n",
      "2023-08-04 12:39:48.276594: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libnvinfer_plugin.so.7'; dlerror: libnvinfer_plugin.so.7: cannot open shared object file: No such file or directory\n",
      "2023-08-04 12:39:48.276601: W tensorflow/compiler/tf2tensorrt/utils/py_utils.cc:38] TF-TRT Warning: Cannot dlopen some TensorRT libraries. If you would like to use Nvidia GPU with TensorRT, please make sure the missing libraries mentioned above are installed properly.\n",
      "2023-08-04 12:39:51.187327: I tensorflow/compiler/xla/stream_executor/cuda/cuda_gpu_executor.cc:981] successful NUMA node read from SysFS had negative value (-1), but there must be at least one NUMA node, so returning NUMA node zero\n",
      "2023-08-04 12:39:51.210562: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libcudnn.so.8'; dlerror: libcudnn.so.8: cannot open shared object file: No such file or directory\n",
      "2023-08-04 12:39:51.210585: W tensorflow/core/common_runtime/gpu/gpu_device.cc:1934] Cannot dlopen some GPU libraries. Please make sure the missing libraries mentioned above are installed properly if you would like to use GPU. Follow the guide at https://www.tensorflow.org/install/gpu for how to download and setup the required libraries for your platform.\n",
      "Skipping registering GPU devices...\n"
     ]
    }
   ],
   "source": [
    "import lab\n",
    "import gpflow as gp\n",
    "import math\n",
    "import scipy.fft\n",
    "import numpy as np\n",
    "import time\n",
    "from matplotlib import pyplot as plt\n",
    "import seaborn\n",
    "import json\n",
    "\n",
    "import sys, importlib, pathlib\n",
    "sys.path.insert(0, str(pathlib.Path().resolve().parent))\n",
    "\n",
    "seaborn.set()\n",
    "seaborn.set_style('whitegrid') # use whitegrid for print-ready plots\n",
    "\n",
    "lab.default_dtype=np.float64\n",
    "\n",
    "import vff\n",
    "plt.rcParams.update({'figure.figsize' : (8, 6),\n",
    "                     # bigger labels for readability\n",
    "                    'font.size' : 22,\n",
    "                    'axes.labelsize' : 28,\n",
    "                    'xtick.labelsize' : 22,\n",
    "                    'ytick.labelsize' : 22,\n",
    "                     'axes.titlesize' : 28,\n",
    "                     # Latex-like fonts\n",
    "                     'text.usetex' : True,\n",
    "                     'font.family' : 'serif',\n",
    "                     'font.serif' : 'Computer Modern',\n",
    "                     'mathtext.fontset' : 'cm',\n",
    "                     'mathtext.rm' : 'Bitstream Vera Sans',\n",
    "                     'mathtext.it' : 'Bitstream Vera Sans:italic',\n",
    "                     'mathtext.bf' : 'Bitstream Ver Sans:bold',\n",
    "                      'lines.linewidth' : 3,\n",
    "                    })\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5941d07f-65a4-4870-8167-d6de02b9179d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "SGPR KM\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "726975d7f13242a3a261b28df642199b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c239b3734ea54754be4fd5122c8ec122",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARNING:tensorflow:From /var/home/tmc49/.fourier-venv/lib/python3.8/site-packages/tensorflow/python/autograph/pyct/static_analysis/liveness.py:83: Analyzer.lamba_check (from tensorflow.python.autograph.pyct.static_analysis.liveness) is deprecated and will be removed after 2023-09-23.\n",
      "Instructions for updating:\n",
      "Lambda fuctions will be no more assumed to be used in the statement where they are used, or at least in the same block. https://github.com/tensorflow/tensorflow/issues/56089\n",
      "M=50.0\t KL=6.908e-02\t gap=1.412e-01\n",
      "M=100.0\t KL=4.689e-02\t gap=9.060e-02\n",
      "M=200.0\t KL=2.310e-02\t gap=4.458e-02\n",
      "M=300.0\t KL=1.026e-02\t gap=1.932e-02\n",
      "M=400.0\t KL=5.883e-03\t gap=9.616e-03\n",
      "M=500.0\t KL=3.655e-03\t gap=5.312e-03\n",
      "M=600.0\t KL=1.976e-03\t gap=2.410e-03\n",
      "M=700.0\t KL=1.559e-03\t gap=1.675e-03\n",
      "M=800.0\t KL=8.529e-04\t gap=7.464e-04\n",
      "M=900.0\t KL=5.481e-04\t gap=3.369e-04\n",
      "M=1000.0\t KL=3.463e-04\t gap=1.193e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "52275f5ce87145369045a389bfc12e26",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=6.561e-02\t gap=1.382e-01\n",
      "M=100.0\t KL=4.799e-02\t gap=8.992e-02\n",
      "M=200.0\t KL=2.340e-02\t gap=4.655e-02\n",
      "M=300.0\t KL=1.104e-02\t gap=2.010e-02\n",
      "M=400.0\t KL=6.838e-03\t gap=1.109e-02\n",
      "M=500.0\t KL=3.210e-03\t gap=4.603e-03\n",
      "M=600.0\t KL=2.196e-03\t gap=2.682e-03\n",
      "M=700.0\t KL=1.225e-03\t gap=1.271e-03\n",
      "M=800.0\t KL=7.340e-04\t gap=5.934e-04\n",
      "M=900.0\t KL=5.792e-04\t gap=3.911e-04\n",
      "M=1000.0\t KL=2.988e-04\t gap=6.178e-05\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ac38df4ab75940e5a25f53e55c917f86",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=6.881e-02\t gap=1.464e-01\n",
      "M=100.0\t KL=5.047e-02\t gap=9.624e-02\n",
      "M=200.0\t KL=2.270e-02\t gap=4.408e-02\n",
      "M=300.0\t KL=1.074e-02\t gap=2.049e-02\n",
      "M=400.0\t KL=5.861e-03\t gap=9.457e-03\n",
      "M=500.0\t KL=3.372e-03\t gap=4.875e-03\n",
      "M=600.0\t KL=2.005e-03\t gap=2.468e-03\n",
      "M=700.0\t KL=1.599e-03\t gap=1.733e-03\n",
      "M=800.0\t KL=7.198e-04\t gap=5.678e-04\n",
      "M=900.0\t KL=6.219e-04\t gap=4.455e-04\n",
      "M=1000.0\t KL=4.399e-04\t gap=2.176e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f07a5748ad084983a5f2812443618cce",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=7.039e-02\t gap=1.472e-01\n",
      "M=100.0\t KL=4.742e-02\t gap=9.003e-02\n",
      "M=200.0\t KL=2.074e-02\t gap=4.257e-02\n",
      "M=300.0\t KL=1.195e-02\t gap=2.166e-02\n",
      "M=400.0\t KL=6.112e-03\t gap=1.011e-02\n",
      "M=500.0\t KL=4.272e-03\t gap=5.909e-03\n",
      "M=600.0\t KL=2.230e-03\t gap=2.813e-03\n",
      "M=700.0\t KL=1.236e-03\t gap=1.311e-03\n",
      "M=800.0\t KL=8.742e-04\t gap=7.700e-04\n",
      "M=900.0\t KL=4.832e-04\t gap=2.798e-04\n",
      "M=1000.0\t KL=5.769e-04\t gap=3.823e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c2c51a423fef48aaaa7af08027a957cd",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50.0\t KL=7.033e-02\t gap=1.459e-01\n",
      "M=100.0\t KL=4.670e-02\t gap=8.941e-02\n",
      "M=200.0\t KL=2.235e-02\t gap=4.393e-02\n",
      "M=300.0\t KL=1.099e-02\t gap=2.038e-02\n",
      "M=400.0\t KL=8.100e-03\t gap=1.246e-02\n",
      "M=500.0\t KL=3.391e-03\t gap=4.896e-03\n",
      "M=600.0\t KL=2.276e-03\t gap=2.793e-03\n",
      "M=700.0\t KL=1.414e-03\t gap=1.550e-03\n",
      "M=800.0\t KL=1.037e-03\t gap=9.655e-04\n",
      "M=900.0\t KL=4.935e-04\t gap=2.892e-04\n",
      "M=1000.0\t KL=3.232e-04\t gap=8.932e-05\n",
      "--------------------------------\n",
      "SGPR\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "414e46c79e6e4e22b3f8f0925423ec87",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "19427d50c83c4cd79cf4238981907f63",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=4.642e-02\t gap=1.851e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.279e-02\t gap=1.365e-01\n",
      "3 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.798e-02\t gap=6.300e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=1.447e-02\t gap=2.793e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=8.090e-03\t gap=1.321e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=5.684e-03\t gap=8.377e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=3.208e-03\t gap=4.136e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=1.567e-03\t gap=1.668e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.819e-04\t gap=8.839e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=7.579e-04\t gap=5.959e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=5.574e-04\t gap=3.532e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c458eff71e6d4aa6bfe8cb04b1eb8a9d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=4.642e-02\t gap=1.851e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.279e-02\t gap=1.365e-01\n",
      "3 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.798e-02\t gap=6.300e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=1.447e-02\t gap=2.793e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=8.090e-03\t gap=1.321e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=5.684e-03\t gap=8.377e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=3.208e-03\t gap=4.136e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=1.567e-03\t gap=1.668e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.819e-04\t gap=8.839e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=7.579e-04\t gap=5.959e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=5.574e-04\t gap=3.532e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ed23d2d907df4b6fba044d9035095bb5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=4.642e-02\t gap=1.851e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.279e-02\t gap=1.365e-01\n",
      "3 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.798e-02\t gap=6.300e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=1.447e-02\t gap=2.793e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=8.090e-03\t gap=1.321e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=5.684e-03\t gap=8.377e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=3.208e-03\t gap=4.136e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=1.567e-03\t gap=1.668e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.819e-04\t gap=8.839e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=7.579e-04\t gap=5.959e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=5.574e-04\t gap=3.532e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "889a18d8d1a544e9b93c646de037f8aa",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=4.642e-02\t gap=1.851e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.279e-02\t gap=1.365e-01\n",
      "3 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.798e-02\t gap=6.300e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=1.447e-02\t gap=2.793e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=8.090e-03\t gap=1.321e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=5.684e-03\t gap=8.377e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=3.208e-03\t gap=4.136e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=1.567e-03\t gap=1.668e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.819e-04\t gap=8.839e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=7.579e-04\t gap=5.959e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=5.574e-04\t gap=3.532e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e35194c581924bfca56c26cd37bdf88e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/11 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=50.0\t KL=4.642e-02\t gap=1.851e-01\n",
      "0 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=100.0\t KL=3.279e-02\t gap=1.365e-01\n",
      "3 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=200.0\t KL=2.798e-02\t gap=6.300e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=300.0\t KL=1.447e-02\t gap=2.793e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=400.0\t KL=8.090e-03\t gap=1.321e-02\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=500.0\t KL=5.684e-03\t gap=8.377e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=600.0\t KL=3.208e-03\t gap=4.136e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=700.0\t KL=1.567e-03\t gap=1.668e-03\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=800.0\t KL=9.819e-04\t gap=8.839e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=900.0\t KL=7.579e-04\t gap=5.959e-04\n",
      "1 Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.\n",
      "M=1000.0\t KL=5.574e-04\t gap=3.532e-04\n",
      "--------------------------------\n",
      "IFF\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "4cfd74fc1cd74e5fb7653550f3ad94f2",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f2e8874bb9a244cfb483ab795a5a95a7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=2.777e-02\t gap=1.811e-01\n",
      "M=100\t KL=3.678e-02\t gap=1.344e-01\n",
      "M=200\t KL=2.728e-02\t gap=5.690e-02\n",
      "M=300\t KL=1.383e-02\t gap=2.439e-02\n",
      "M=400\t KL=6.388e-03\t gap=9.704e-03\n",
      "M=500\t KL=3.523e-03\t gap=4.678e-03\n",
      "M=600\t KL=1.906e-03\t gap=2.160e-03\n",
      "M=700\t KL=1.125e-03\t gap=1.073e-03\n",
      "M=800\t KL=6.975e-04\t gap=5.251e-04\n",
      "M=900\t KL=4.213e-04\t gap=1.964e-04\n",
      "M=1000\t KL=2.675e-04\t gap=2.327e-05\n",
      "M=1500\t KL=4.731e-05\t gap=-2.106e-04\n",
      "M=3000\t KL=1.636e-06\t gap=-2.568e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e64a82dcdb8c44ba94bd33bb14b08375",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=2.777e-02\t gap=1.811e-01\n",
      "M=100\t KL=3.678e-02\t gap=1.344e-01\n",
      "M=200\t KL=2.728e-02\t gap=5.690e-02\n",
      "M=300\t KL=1.383e-02\t gap=2.439e-02\n",
      "M=400\t KL=6.388e-03\t gap=9.704e-03\n",
      "M=500\t KL=3.523e-03\t gap=4.678e-03\n",
      "M=600\t KL=1.906e-03\t gap=2.160e-03\n",
      "M=700\t KL=1.125e-03\t gap=1.073e-03\n",
      "M=800\t KL=6.975e-04\t gap=5.251e-04\n",
      "M=900\t KL=4.213e-04\t gap=1.964e-04\n",
      "M=1000\t KL=2.675e-04\t gap=2.327e-05\n",
      "M=1500\t KL=4.731e-05\t gap=-2.106e-04\n",
      "M=3000\t KL=1.636e-06\t gap=-2.568e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2639856ccff04d4d8d49aa0949f9a250",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=2.777e-02\t gap=1.811e-01\n",
      "M=100\t KL=3.678e-02\t gap=1.344e-01\n",
      "M=200\t KL=2.728e-02\t gap=5.690e-02\n",
      "M=300\t KL=1.383e-02\t gap=2.439e-02\n",
      "M=400\t KL=6.388e-03\t gap=9.704e-03\n",
      "M=500\t KL=3.523e-03\t gap=4.678e-03\n",
      "M=600\t KL=1.906e-03\t gap=2.160e-03\n",
      "M=700\t KL=1.125e-03\t gap=1.073e-03\n",
      "M=800\t KL=6.975e-04\t gap=5.251e-04\n",
      "M=900\t KL=4.213e-04\t gap=1.964e-04\n",
      "M=1000\t KL=2.675e-04\t gap=2.327e-05\n",
      "M=1500\t KL=4.731e-05\t gap=-2.106e-04\n",
      "M=3000\t KL=1.636e-06\t gap=-2.568e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6861cb82fd1e4a4485a12b18d348100a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=2.777e-02\t gap=1.811e-01\n",
      "M=100\t KL=3.678e-02\t gap=1.344e-01\n",
      "M=200\t KL=2.728e-02\t gap=5.690e-02\n",
      "M=300\t KL=1.383e-02\t gap=2.439e-02\n",
      "M=400\t KL=6.388e-03\t gap=9.704e-03\n",
      "M=500\t KL=3.523e-03\t gap=4.678e-03\n",
      "M=600\t KL=1.906e-03\t gap=2.160e-03\n",
      "M=700\t KL=1.125e-03\t gap=1.073e-03\n",
      "M=800\t KL=6.975e-04\t gap=5.251e-04\n",
      "M=900\t KL=4.213e-04\t gap=1.964e-04\n",
      "M=1000\t KL=2.675e-04\t gap=2.327e-05\n",
      "M=1500\t KL=4.731e-05\t gap=-2.106e-04\n",
      "M=3000\t KL=1.636e-06\t gap=-2.568e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b2794ceb65764d1f8ba364598255e814",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=50\t KL=2.777e-02\t gap=1.811e-01\n",
      "M=100\t KL=3.678e-02\t gap=1.344e-01\n",
      "M=200\t KL=2.728e-02\t gap=5.690e-02\n",
      "M=300\t KL=1.383e-02\t gap=2.439e-02\n",
      "M=400\t KL=6.388e-03\t gap=9.704e-03\n",
      "M=500\t KL=3.523e-03\t gap=4.678e-03\n",
      "M=600\t KL=1.906e-03\t gap=2.160e-03\n",
      "M=700\t KL=1.125e-03\t gap=1.073e-03\n",
      "M=800\t KL=6.975e-04\t gap=5.251e-04\n",
      "M=900\t KL=4.213e-04\t gap=1.964e-04\n",
      "M=1000\t KL=2.675e-04\t gap=2.327e-05\n",
      "M=1500\t KL=4.731e-05\t gap=-2.106e-04\n",
      "M=3000\t KL=1.636e-06\t gap=-2.568e-04\n",
      "--------------------------------\n",
      "VFF\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c4172ac9258f49db88139b9b9ea5368b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "9b2cd05d2a094419b474a1e2587966b0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.420e-02\t gap=1.838e-01\n",
      "M=51\t KL=3.914e-02\t gap=1.232e-01\n",
      "M=101\t KL=2.674e-02\t gap=5.183e-02\n",
      "M=151\t KL=1.493e-02\t gap=2.378e-02\n",
      "M=201\t KL=7.593e-03\t gap=1.033e-02\n",
      "M=251\t KL=4.306e-03\t gap=5.040e-03\n",
      "M=301\t KL=2.747e-03\t gap=2.819e-03\n",
      "M=351\t KL=1.987e-03\t gap=1.862e-03\n",
      "M=401\t KL=1.575e-03\t gap=1.388e-03\n",
      "M=451\t KL=1.311e-03\t gap=1.107e-03\n",
      "M=501\t KL=1.147e-03\t gap=9.412e-04\n",
      "M=751\t KL=9.159e-04\t gap=7.206e-04\n",
      "M=1501\t KL=8.641e-04\t gap=6.727e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2a5f4d1fa60d4cbab923d7827930f87d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.420e-02\t gap=1.838e-01\n",
      "M=51\t KL=3.914e-02\t gap=1.232e-01\n",
      "M=101\t KL=2.674e-02\t gap=5.183e-02\n",
      "M=151\t KL=1.493e-02\t gap=2.378e-02\n",
      "M=201\t KL=7.593e-03\t gap=1.033e-02\n",
      "M=251\t KL=4.306e-03\t gap=5.040e-03\n",
      "M=301\t KL=2.747e-03\t gap=2.819e-03\n",
      "M=351\t KL=1.987e-03\t gap=1.862e-03\n",
      "M=401\t KL=1.575e-03\t gap=1.388e-03\n",
      "M=451\t KL=1.311e-03\t gap=1.107e-03\n",
      "M=501\t KL=1.147e-03\t gap=9.412e-04\n",
      "M=751\t KL=9.159e-04\t gap=7.206e-04\n",
      "M=1501\t KL=8.641e-04\t gap=6.727e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d43e01efc61441119bcb868a12e330bd",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.420e-02\t gap=1.838e-01\n",
      "M=51\t KL=3.914e-02\t gap=1.232e-01\n",
      "M=101\t KL=2.674e-02\t gap=5.183e-02\n",
      "M=151\t KL=1.493e-02\t gap=2.378e-02\n",
      "M=201\t KL=7.593e-03\t gap=1.033e-02\n",
      "M=251\t KL=4.306e-03\t gap=5.040e-03\n",
      "M=301\t KL=2.747e-03\t gap=2.819e-03\n",
      "M=351\t KL=1.987e-03\t gap=1.862e-03\n",
      "M=401\t KL=1.575e-03\t gap=1.388e-03\n",
      "M=451\t KL=1.311e-03\t gap=1.107e-03\n",
      "M=501\t KL=1.147e-03\t gap=9.412e-04\n",
      "M=751\t KL=9.159e-04\t gap=7.206e-04\n",
      "M=1501\t KL=8.641e-04\t gap=6.727e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e1e20272214a4f8faff2e65dab289bb5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.420e-02\t gap=1.838e-01\n",
      "M=51\t KL=3.914e-02\t gap=1.232e-01\n",
      "M=101\t KL=2.674e-02\t gap=5.183e-02\n",
      "M=151\t KL=1.493e-02\t gap=2.378e-02\n",
      "M=201\t KL=7.593e-03\t gap=1.033e-02\n",
      "M=251\t KL=4.306e-03\t gap=5.040e-03\n",
      "M=301\t KL=2.747e-03\t gap=2.819e-03\n",
      "M=351\t KL=1.987e-03\t gap=1.862e-03\n",
      "M=401\t KL=1.575e-03\t gap=1.388e-03\n",
      "M=451\t KL=1.311e-03\t gap=1.107e-03\n",
      "M=501\t KL=1.147e-03\t gap=9.412e-04\n",
      "M=751\t KL=9.159e-04\t gap=7.206e-04\n",
      "M=1501\t KL=8.641e-04\t gap=6.727e-04\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2d59b65322b442b68f60f43962cfb22a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/13 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=25\t KL=3.420e-02\t gap=1.838e-01\n",
      "M=51\t KL=3.914e-02\t gap=1.232e-01\n",
      "M=101\t KL=2.674e-02\t gap=5.183e-02\n",
      "M=151\t KL=1.493e-02\t gap=2.378e-02\n",
      "M=201\t KL=7.593e-03\t gap=1.033e-02\n",
      "M=251\t KL=4.306e-03\t gap=5.040e-03\n",
      "M=301\t KL=2.747e-03\t gap=2.819e-03\n",
      "M=351\t KL=1.987e-03\t gap=1.862e-03\n",
      "M=401\t KL=1.575e-03\t gap=1.388e-03\n",
      "M=451\t KL=1.311e-03\t gap=1.107e-03\n",
      "M=501\t KL=1.147e-03\t gap=9.412e-04\n",
      "M=751\t KL=9.159e-04\t gap=7.206e-04\n",
      "M=1501\t KL=8.641e-04\t gap=6.727e-04\n"
     ]
    }
   ],
   "source": [
    "import tensorflow as tf\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "seed = 7\n",
    "lab.set_random_seed(seed)\n",
    "\n",
    "# First make the data\n",
    "N = 10000\n",
    "L = lab.ones(1)\n",
    "D = 1\n",
    "width = math.sqrt(N/2)/(L)\n",
    "sigma_f = 1.\n",
    "snr = 0.774 # some arbitrary numeber\n",
    "x = 6*width*lab.rand(N, D) -3*width\n",
    "gt_kernel = gp.kernels.Matern52(lengthscales=lab.concat(*[L for d in range(D)]))\n",
    "gt_lik = gp.likelihoods.Gaussian()\n",
    "gt_kernel.variance.assign(sigma_f)\n",
    "gt_lik.variance.assign(lab.squeeze(gt_kernel.variance / snr))\n",
    "K = gt_kernel.K(x,x) + gt_lik.variance * lab.eye(x.dtype, N)\n",
    "y = lab.squeeze(lab.mm(lab.chol(K), lab.randn(N, 1)), axis=-1)\n",
    "best_lml = vff.objectives.log_marginal_likelihood(y, x, gt_kernel, gt_lik)/N\n",
    "\n",
    "#KK = 0 # number of trials\n",
    "\n",
    "sgpr_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "sgpr_opt_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "iff_eff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "iff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "vff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "\n",
    "# Do SGPR\n",
    "print('--------------------------------')\n",
    "print('SGPR KM')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    \n",
    "    Ms = [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000,]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(Ms):\n",
    "        loc_kernel = gp.kernels.Matern52(lengthscales=[0.2]*D)\n",
    "            \n",
    "        wc = time.perf_counter()\n",
    "        z, _ = scipy.cluster.vq.kmeans(x, M)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = z,\n",
    "        )\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "        \n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, model.data[0], model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M**(1/D), lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "\n",
    "        times = times + [wc]\n",
    "    sgpr_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    sgpr_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    sgpr_all['t'] += [times]\n",
    "fpath ='./redux_km_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(sgpr_all, fp, indent=4)\n",
    "    \n",
    "# Do SGPR\n",
    "print('--------------------------------')\n",
    "print('SGPR')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    \n",
    "    Ms = [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(Ms):\n",
    "        loc_kernel = gp.kernels.Matern52(lengthscales=[0.2]*D)\n",
    "            \n",
    "        wc = time.perf_counter()\n",
    "        initialiser = vff.initialise.ConditionalVariance(seed=seed)\n",
    "        z, _ = initialiser(lab.to_numpy(x), M, loc_kernel)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = z,\n",
    "        )\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        vff.initialise.minimise_reinit(optim, model, initialiser)\n",
    "        wc = time.perf_counter() - wc\n",
    "        \n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, model.data[0], model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M**(1/D), lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "\n",
    "        times = times + [wc]\n",
    "    sgpr_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    sgpr_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    sgpr_all['t'] += [times]\n",
    "fpath ='./redux_cv_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(sgpr_all, fp, indent=4)\n",
    "    \n",
    "    \n",
    "\n",
    "print('--------------------------------')\n",
    "print('IFF')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    # Now, our method\n",
    "    iff_Ms = [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000, 1500, 3000]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        loc_kernel = gp.kernels.Matern52(lengthscales=[0.2]*D)\n",
    "\n",
    "        eps = .95/(6*width)\n",
    "        \n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter()\n",
    "        u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, M//2)]\n",
    "        )\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    iff_eff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    iff_eff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    iff_eff_all['t'] += [times]\n",
    "fpath ='./redux_iff_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(iff_eff_all, fp, indent=4)\n",
    "    \n",
    "print('--------------------------------')\n",
    "print('VFF')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    iff_Ms = [25, 51, 101, 151, 201, 251, 301, 351, 401, 451, 501, 751, 1501]\n",
    "\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        a = x.min()-0.05\n",
    "        b = x.max()+0.05\n",
    "        loc_kernel = gp.kernels.Matern52(.2)\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter() \n",
    "        u = vff.inducing_variables.VariationalFourierFeature1D(a, b, M)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc      \n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    vff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    vff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    vff_all['t'] += [times]\n",
    "fpath ='./redux_vff_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(vff_all, fp, indent=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "cf2533d4-786d-4530-8d98-e8588196b73d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "SGPR KM\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "4ea8cbf9855241e9a9c9ba52e9e94b8e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "SGPR\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8ee335ceb09740b5821a9c85f5218ce5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "IFF\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c44f2c9d146c4f1bb6ba81f37c6f421d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "IFF naive\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8168ac8d59264e4ebced51fe723178ea",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------\n",
      "VFF naive\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "05b048018d1d4444bc1920b963d2459b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ff82a8357f574795a6d116e7419dc374",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.682e-02\t gap=1.342e-01\n",
      "M=11\t KL=3.839e-02\t gap=5.536e-02\n",
      "M=13\t KL=3.060e-02\t gap=4.483e-02\n",
      "M=15\t KL=2.472e-02\t gap=3.797e-02\n",
      "M=17\t KL=2.061e-02\t gap=3.381e-02\n",
      "M=19\t KL=1.694e-02\t gap=3.054e-02\n",
      "M=21\t KL=1.413e-02\t gap=2.838e-02\n",
      "M=23\t KL=1.195e-02\t gap=2.683e-02\n",
      "M=25\t KL=1.040e-02\t gap=2.583e-02\n",
      "M=27\t KL=9.137e-03\t gap=2.507e-02\n",
      "M=29\t KL=8.121e-03\t gap=2.451e-02\n",
      "M=31\t KL=7.313e-03\t gap=2.408e-02\n",
      "M=33\t KL=6.626e-03\t gap=2.373e-02\n",
      "M=35\t KL=6.140e-03\t gap=2.350e-02\n",
      "M=37\t KL=5.775e-03\t gap=2.332e-02\n",
      "M=39\t KL=5.463e-03\t gap=2.318e-02\n",
      "M=41\t KL=5.231e-03\t gap=2.307e-02\n",
      "M=43\t KL=5.026e-03\t gap=2.297e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "fcf2797961a54604b417b391e3ac0409",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.682e-02\t gap=1.342e-01\n",
      "M=11\t KL=3.839e-02\t gap=5.536e-02\n",
      "M=13\t KL=3.060e-02\t gap=4.483e-02\n",
      "M=15\t KL=2.472e-02\t gap=3.797e-02\n",
      "M=17\t KL=2.061e-02\t gap=3.381e-02\n",
      "M=19\t KL=1.694e-02\t gap=3.054e-02\n",
      "M=21\t KL=1.413e-02\t gap=2.838e-02\n",
      "M=23\t KL=1.195e-02\t gap=2.683e-02\n",
      "M=25\t KL=1.040e-02\t gap=2.583e-02\n",
      "M=27\t KL=9.137e-03\t gap=2.507e-02\n",
      "M=29\t KL=8.121e-03\t gap=2.451e-02\n",
      "M=31\t KL=7.313e-03\t gap=2.408e-02\n",
      "M=33\t KL=6.626e-03\t gap=2.373e-02\n",
      "M=35\t KL=6.140e-03\t gap=2.350e-02\n",
      "M=37\t KL=5.775e-03\t gap=2.332e-02\n",
      "M=39\t KL=5.463e-03\t gap=2.318e-02\n",
      "M=41\t KL=5.231e-03\t gap=2.307e-02\n",
      "M=43\t KL=5.026e-03\t gap=2.297e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "3885533be79648cba15dd683240159bc",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.682e-02\t gap=1.342e-01\n",
      "M=11\t KL=3.839e-02\t gap=5.536e-02\n",
      "M=13\t KL=3.060e-02\t gap=4.483e-02\n",
      "M=15\t KL=2.472e-02\t gap=3.797e-02\n",
      "M=17\t KL=2.061e-02\t gap=3.381e-02\n",
      "M=19\t KL=1.694e-02\t gap=3.054e-02\n",
      "M=21\t KL=1.413e-02\t gap=2.838e-02\n",
      "M=23\t KL=1.195e-02\t gap=2.683e-02\n",
      "M=25\t KL=1.040e-02\t gap=2.583e-02\n",
      "M=27\t KL=9.137e-03\t gap=2.507e-02\n",
      "M=29\t KL=8.121e-03\t gap=2.451e-02\n",
      "M=31\t KL=7.313e-03\t gap=2.408e-02\n",
      "M=33\t KL=6.626e-03\t gap=2.373e-02\n",
      "M=35\t KL=6.140e-03\t gap=2.350e-02\n",
      "M=37\t KL=5.775e-03\t gap=2.332e-02\n",
      "M=39\t KL=5.463e-03\t gap=2.318e-02\n",
      "M=41\t KL=5.231e-03\t gap=2.307e-02\n",
      "M=43\t KL=5.026e-03\t gap=2.297e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "394d8b0b4dd146da8f6e049cd5d8faea",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.682e-02\t gap=1.342e-01\n",
      "M=11\t KL=3.839e-02\t gap=5.536e-02\n",
      "M=13\t KL=3.060e-02\t gap=4.483e-02\n",
      "M=15\t KL=2.472e-02\t gap=3.797e-02\n",
      "M=17\t KL=2.061e-02\t gap=3.381e-02\n",
      "M=19\t KL=1.694e-02\t gap=3.054e-02\n",
      "M=21\t KL=1.413e-02\t gap=2.838e-02\n",
      "M=23\t KL=1.195e-02\t gap=2.683e-02\n",
      "M=25\t KL=1.040e-02\t gap=2.583e-02\n",
      "M=27\t KL=9.137e-03\t gap=2.507e-02\n",
      "M=29\t KL=8.121e-03\t gap=2.451e-02\n",
      "M=31\t KL=7.313e-03\t gap=2.408e-02\n",
      "M=33\t KL=6.626e-03\t gap=2.373e-02\n",
      "M=35\t KL=6.140e-03\t gap=2.350e-02\n",
      "M=37\t KL=5.775e-03\t gap=2.332e-02\n",
      "M=39\t KL=5.463e-03\t gap=2.318e-02\n",
      "M=41\t KL=5.231e-03\t gap=2.307e-02\n",
      "M=43\t KL=5.026e-03\t gap=2.297e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "76b71b20f4d64f8ebefbc0e121e65a66",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.682e-02\t gap=1.342e-01\n",
      "M=11\t KL=3.839e-02\t gap=5.536e-02\n",
      "M=13\t KL=3.060e-02\t gap=4.483e-02\n",
      "M=15\t KL=2.472e-02\t gap=3.797e-02\n",
      "M=17\t KL=2.061e-02\t gap=3.381e-02\n",
      "M=19\t KL=1.694e-02\t gap=3.054e-02\n",
      "M=21\t KL=1.413e-02\t gap=2.838e-02\n",
      "M=23\t KL=1.195e-02\t gap=2.683e-02\n",
      "M=25\t KL=1.040e-02\t gap=2.583e-02\n",
      "M=27\t KL=9.137e-03\t gap=2.507e-02\n",
      "M=29\t KL=8.121e-03\t gap=2.451e-02\n",
      "M=31\t KL=7.313e-03\t gap=2.408e-02\n",
      "M=33\t KL=6.626e-03\t gap=2.373e-02\n",
      "M=35\t KL=6.140e-03\t gap=2.350e-02\n",
      "M=37\t KL=5.775e-03\t gap=2.332e-02\n",
      "M=39\t KL=5.463e-03\t gap=2.318e-02\n",
      "M=41\t KL=5.231e-03\t gap=2.307e-02\n",
      "M=43\t KL=5.026e-03\t gap=2.297e-02\n",
      "--------------------------------\n",
      "VFF\n",
      "--------------------------------\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "3b72487c01194320b98f15e1b95527c9",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "fc79de4b12c84ac7874cd444ca64b69a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.691e-02\t gap=1.367e-01\n",
      "M=11\t KL=4.122e-02\t gap=5.921e-02\n",
      "M=13\t KL=3.323e-02\t gap=4.762e-02\n",
      "M=15\t KL=2.646e-02\t gap=3.951e-02\n",
      "M=17\t KL=2.231e-02\t gap=3.511e-02\n",
      "M=19\t KL=1.829e-02\t gap=3.141e-02\n",
      "M=21\t KL=1.530e-02\t gap=2.904e-02\n",
      "M=23\t KL=1.296e-02\t gap=2.735e-02\n",
      "M=25\t KL=1.120e-02\t gap=2.620e-02\n",
      "M=27\t KL=9.684e-03\t gap=2.530e-02\n",
      "M=29\t KL=8.572e-03\t gap=2.469e-02\n",
      "M=31\t KL=7.712e-03\t gap=2.423e-02\n",
      "M=33\t KL=6.904e-03\t gap=2.383e-02\n",
      "M=35\t KL=6.335e-03\t gap=2.356e-02\n",
      "M=37\t KL=5.933e-03\t gap=2.337e-02\n",
      "M=39\t KL=5.585e-03\t gap=2.321e-02\n",
      "M=41\t KL=5.328e-03\t gap=2.310e-02\n",
      "M=43\t KL=5.103e-03\t gap=2.300e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "626626b297c3488098f167a5a6143330",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.691e-02\t gap=1.367e-01\n",
      "M=11\t KL=4.122e-02\t gap=5.921e-02\n",
      "M=13\t KL=3.323e-02\t gap=4.762e-02\n",
      "M=15\t KL=2.646e-02\t gap=3.951e-02\n",
      "M=17\t KL=2.231e-02\t gap=3.511e-02\n",
      "M=19\t KL=1.829e-02\t gap=3.141e-02\n",
      "M=21\t KL=1.530e-02\t gap=2.904e-02\n",
      "M=23\t KL=1.296e-02\t gap=2.735e-02\n",
      "M=25\t KL=1.120e-02\t gap=2.620e-02\n",
      "M=27\t KL=9.684e-03\t gap=2.530e-02\n",
      "M=29\t KL=8.572e-03\t gap=2.469e-02\n",
      "M=31\t KL=7.712e-03\t gap=2.423e-02\n",
      "M=33\t KL=6.904e-03\t gap=2.383e-02\n",
      "M=35\t KL=6.335e-03\t gap=2.356e-02\n",
      "M=37\t KL=5.933e-03\t gap=2.337e-02\n",
      "M=39\t KL=5.585e-03\t gap=2.321e-02\n",
      "M=41\t KL=5.328e-03\t gap=2.310e-02\n",
      "M=43\t KL=5.103e-03\t gap=2.300e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "13a7705af2cf4527b5425303aa6d8180",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.691e-02\t gap=1.367e-01\n",
      "M=11\t KL=4.122e-02\t gap=5.921e-02\n",
      "M=13\t KL=3.323e-02\t gap=4.762e-02\n",
      "M=15\t KL=2.646e-02\t gap=3.951e-02\n",
      "M=17\t KL=2.231e-02\t gap=3.511e-02\n",
      "M=19\t KL=1.829e-02\t gap=3.141e-02\n",
      "M=21\t KL=1.530e-02\t gap=2.904e-02\n",
      "M=23\t KL=1.296e-02\t gap=2.735e-02\n",
      "M=25\t KL=1.120e-02\t gap=2.620e-02\n",
      "M=27\t KL=9.684e-03\t gap=2.530e-02\n",
      "M=29\t KL=8.572e-03\t gap=2.469e-02\n",
      "M=31\t KL=7.712e-03\t gap=2.423e-02\n",
      "M=33\t KL=6.904e-03\t gap=2.383e-02\n",
      "M=35\t KL=6.335e-03\t gap=2.356e-02\n",
      "M=37\t KL=5.933e-03\t gap=2.337e-02\n",
      "M=39\t KL=5.585e-03\t gap=2.321e-02\n",
      "M=41\t KL=5.328e-03\t gap=2.310e-02\n",
      "M=43\t KL=5.103e-03\t gap=2.300e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "521d91f4f2cf42fb814261bb02a02456",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.691e-02\t gap=1.367e-01\n",
      "M=11\t KL=4.122e-02\t gap=5.921e-02\n",
      "M=13\t KL=3.323e-02\t gap=4.762e-02\n",
      "M=15\t KL=2.646e-02\t gap=3.951e-02\n",
      "M=17\t KL=2.231e-02\t gap=3.511e-02\n",
      "M=19\t KL=1.829e-02\t gap=3.141e-02\n",
      "M=21\t KL=1.530e-02\t gap=2.904e-02\n",
      "M=23\t KL=1.296e-02\t gap=2.735e-02\n",
      "M=25\t KL=1.120e-02\t gap=2.620e-02\n",
      "M=27\t KL=9.684e-03\t gap=2.530e-02\n",
      "M=29\t KL=8.572e-03\t gap=2.469e-02\n",
      "M=31\t KL=7.712e-03\t gap=2.423e-02\n",
      "M=33\t KL=6.904e-03\t gap=2.383e-02\n",
      "M=35\t KL=6.335e-03\t gap=2.356e-02\n",
      "M=37\t KL=5.933e-03\t gap=2.337e-02\n",
      "M=39\t KL=5.585e-03\t gap=2.321e-02\n",
      "M=41\t KL=5.328e-03\t gap=2.310e-02\n",
      "M=43\t KL=5.103e-03\t gap=2.300e-02\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e1c0a328b21b4d1483bd2b575886ce2c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/18 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=5\t KL=6.691e-02\t gap=1.367e-01\n",
      "M=11\t KL=4.122e-02\t gap=5.921e-02\n",
      "M=13\t KL=3.323e-02\t gap=4.762e-02\n",
      "M=15\t KL=2.646e-02\t gap=3.951e-02\n",
      "M=17\t KL=2.231e-02\t gap=3.511e-02\n",
      "M=19\t KL=1.829e-02\t gap=3.141e-02\n",
      "M=21\t KL=1.530e-02\t gap=2.904e-02\n",
      "M=23\t KL=1.296e-02\t gap=2.735e-02\n",
      "M=25\t KL=1.120e-02\t gap=2.620e-02\n",
      "M=27\t KL=9.684e-03\t gap=2.530e-02\n",
      "M=29\t KL=8.572e-03\t gap=2.469e-02\n",
      "M=31\t KL=7.712e-03\t gap=2.423e-02\n",
      "M=33\t KL=6.904e-03\t gap=2.383e-02\n",
      "M=35\t KL=6.335e-03\t gap=2.356e-02\n",
      "M=37\t KL=5.933e-03\t gap=2.337e-02\n",
      "M=39\t KL=5.585e-03\t gap=2.321e-02\n",
      "M=41\t KL=5.328e-03\t gap=2.310e-02\n",
      "M=43\t KL=5.103e-03\t gap=2.300e-02\n"
     ]
    }
   ],
   "source": [
    "import tensorflow as tf\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "seed = 7\n",
    "lab.set_random_seed(seed)\n",
    "\n",
    "# First make the data\n",
    "N = 10000\n",
    "L = lab.ones(1)\n",
    "D = 2\n",
    "width = 5/(L)\n",
    "sigma_f = 1.\n",
    "snr = 0.774 # some arbitrary numeber\n",
    "x = 6*width*lab.rand(N, D) -3*width\n",
    "gt_kernel = gp.kernels.Matern52(lengthscales=lab.concat(*[L for d in range(D)]))\n",
    "gt_lik = gp.likelihoods.Gaussian()\n",
    "gt_kernel.variance.assign(sigma_f)\n",
    "gt_lik.variance.assign(lab.squeeze(gt_kernel.variance / snr))\n",
    "K = gt_kernel.K(x,x) + gt_lik.variance * lab.eye(x.dtype, N)\n",
    "y = lab.squeeze(lab.mm(lab.chol(K), lab.randn(N, 1)), axis=-1)\n",
    "best_lml = vff.objectives.log_marginal_likelihood(y, x, gt_kernel, gt_lik)/N\n",
    "\n",
    "#KK = 0 # number of trials\n",
    "\n",
    "sgpr_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "sgpr_opt_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "iff_eff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "iff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "vff_all = {'kl' : [[]], 't' : [[]], 'gap' : [[]] }\n",
    "\n",
    "\n",
    "# Do SGPR\n",
    "print('--------------------------------')\n",
    "print('SGPR KM')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(0)):\n",
    "    \n",
    "    Ms_ = [10, 20, 24, 28, 32, 36, 40, 44, ]\n",
    "    Ms = [int(M**D) for M in Ms_]\n",
    "    \n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "            \n",
    "        wc = time.perf_counter()\n",
    "        z, _ = scipy.cluster.vq.kmeans(x, M)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = z,\n",
    "        )\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "        \n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, model.data[0], model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M**(1/D), lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "\n",
    "        times = times + [wc]\n",
    "    sgpr_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    sgpr_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    sgpr_all['t'] += [times]\n",
    "fpath ='./redux_km_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "#with open(results_filename, \"w\") as fp:\n",
    "#    json.dump(sgpr_all, fp, indent=4)\n",
    "\n",
    "# Do SGPR\n",
    "print('--------------------------------')\n",
    "print('SGPR')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(0)):\n",
    "    \n",
    "    Ms_ = [10, 20, 24, 28, 32, 36, 40, 44, ]\n",
    "    Ms = [int(M**D) for M in Ms_]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "            \n",
    "        wc = time.perf_counter()\n",
    "        initialiser = vff.initialise.ConditionalVariance(seed=seed)\n",
    "        z, _ = initialiser(lab.to_numpy(x), M, loc_kernel)\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = z,\n",
    "        )\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        vff.initialise.minimise_reinit(optim, model, initialiser)\n",
    "        wc = time.perf_counter() - wc\n",
    "        \n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, model.data[0], model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M**(1/D), lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "\n",
    "        times = times + [wc]\n",
    "    sgpr_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    sgpr_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    sgpr_all['t'] += [times]\n",
    "fpath ='./redux_cv_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "#with open(results_filename, \"w\") as fp:\n",
    "#    json.dump(sgpr_all, fp, indent=4)\n",
    "    \n",
    "    \n",
    "print('--------------------------------')\n",
    "print('IFF')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(0)):\n",
    "    # Now, our method\n",
    "    iff_Ms = [10, 22, 26, 30, 34, 38, 42, 46, 50, 54, 58, 62, 66]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "\n",
    "        eps = .95/(6*width)\n",
    "        \n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter()\n",
    "        u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, M//2) for d in range(D)]\n",
    "        )\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    iff_eff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    iff_eff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    iff_eff_all['t'] += [times]\n",
    "fpath ='./redux_iff_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "#with open(results_filename, \"w\") as fp:\n",
    "#    json.dump(iff_eff_all, fp, indent=4)\n",
    "\n",
    "print('--------------------------------')\n",
    "print('IFF naive')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(0)):\n",
    "    # Now, our method\n",
    "    iff_Ms = [10, 22, 26, 30, 34, 38, 42, 46, 50, 54, 58, 62, 66]\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        loc_kernel = gp.kernels.SquaredExponential(lengthscales=[0.2]*D)\n",
    "\n",
    "        eps = .95/(6*width)\n",
    "        \n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter()\n",
    "        u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, M//2) for d in range(D)], mask_type=\"none\",\n",
    "        )\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = loc_kernel,\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc\n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    iff_eff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    iff_eff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    iff_eff_all['t'] += [times]\n",
    "fpath ='./redux_iff_naive_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "#with open(results_filename, \"w\") as fp:\n",
    " #   json.dump(iff_eff_all, fp, indent=4)\n",
    "\n",
    "print('--------------------------------')\n",
    "print('VFF naive')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    iff_Ms = [5, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43]\n",
    "\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        a = np.array([x.min()-0.05]*D)\n",
    "        b = np.array([x.max()+0.05]*D)\n",
    "        loc_kernel = [gp.kernels.Matern52(.2, active_dims=[d]) for d in range(D)]\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter() \n",
    "        u = vff.inducing_variables.VariationalFourierFeatureProduct(a=np.array(a), b=np.array(b), Md=M, D=D, \n",
    "                                                                    mask_type=\"none\")\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = gp.kernels.Product(loc_kernel),\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc      \n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    vff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    vff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    vff_all['t'] += [times]\n",
    "fpath ='./redux_vff_naive_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(vff_all, fp, indent=4)\n",
    "\n",
    "print('--------------------------------')\n",
    "print('VFF')\n",
    "print('--------------------------------')\n",
    "for kk in tqdm(range(5)):\n",
    "    iff_Ms = [5, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43]\n",
    "\n",
    "    kls = []\n",
    "    gaps = []\n",
    "    times = []\n",
    "    for M in tqdm(iff_Ms):\n",
    "        a = np.array([x.min()-0.05]*D)\n",
    "        b = np.array([x.max()+0.05]*D)\n",
    "        loc_kernel = [gp.kernels.Matern52(.2, active_dims=[d]) for d in range(D)]\n",
    "        optim = gp.optimizers.Scipy()\n",
    "        wc = time.perf_counter() \n",
    "        u = vff.inducing_variables.VariationalFourierFeatureProduct(a=np.array(a), b=np.array(b), Md=M, D=D, \n",
    "                                                                    mask_type=\"spherical_vff\")\n",
    "        model = vff.sgpr.SGPR(\n",
    "            data = (x, lab.expand_dims(y, axis=-1)),\n",
    "            kernel = gp.kernels.Product(loc_kernel),\n",
    "            inducing_variable = u,\n",
    "        )\n",
    "        opt_logs = optim.minimize(model.training_loss, model.trainable_variables, options=dict(maxiter=100))\n",
    "        wc = time.perf_counter() - wc      \n",
    "\n",
    "        elbo = model.elbo()/N\n",
    "        kls = kls + [vff.objectives.log_marginal_likelihood(y, x, model.kernel, model.likelihood)/N - elbo]\n",
    "        gaps = gaps + [best_lml - elbo]\n",
    "        print(\"M={}\\t KL={:.3e}\\t gap={:.3e}\".format(M, lab.squeeze(lab.to_numpy(kls[-1])), \n",
    "                                                   lab.squeeze(lab.to_numpy(gaps[-1]))\n",
    "                                                  ))\n",
    "        times = times + [wc]\n",
    "    vff_all['kl'] += [lab.squeeze(lab.to_numpy(kls))]\n",
    "    vff_all['gap'] += [lab.squeeze(lab.to_numpy(gaps))]\n",
    "    vff_all['t'] += [times]\n",
    "fpath ='./redux_vff_m52_{}'.format(D)\n",
    "\n",
    "results_filename = f\"{fpath}.json\"\n",
    "with open(results_filename, \"w\") as fp:\n",
    "    json.dump(vff_all, fp, indent=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "56411cdf-483c-40e3-bad5-46ce98c367d7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x1152 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "\n",
    "fig, axs = plt.subplots(3, 2, sharey=True, figsize=(12, 16))\n",
    "\n",
    "D=1\n",
    "\n",
    "models = [\n",
    "    'iff',\n",
    "    'vff',\n",
    "    'cv',\n",
    "    'km',\n",
    "]\n",
    "\n",
    "results = {}\n",
    "for model in models: # load the data\n",
    "    f = open('./redux_{}_m52_{}.json'.format(model, D))\n",
    "    results[model] = json.load(f)\n",
    "    \n",
    "    results[model]['gap'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['gap'][1:]], axis=0)\n",
    "    results[model]['kl'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['kl'][1:]], axis=0)\n",
    "    results[model]['t'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['t'][1:]], axis=0)\n",
    "\n",
    "means = {}\n",
    "stds = {}\n",
    "for model in models:\n",
    "    means[model] = {}\n",
    "    stds[model] = {}\n",
    "    for key in ['gap', 'kl', 't']:\n",
    "        means[model][key] = lab.mean(results[model][key], axis=0)\n",
    "        stds[model][key] = lab.std(results[model][key], axis=0)/lab.sqrt(results[model][key].shape[0])\n",
    "    \n",
    "    \n",
    "base_t = means['cv']['t'][-1]\n",
    "for model in models:\n",
    "    means[model]['t'] = means[model]['t']/base_t\n",
    "    stds[model]['t'] = stds[model]['t']/base_t\n",
    "\n",
    "# plot style for each method\n",
    "styles = {\n",
    "    'iff' : ('r', 'solid', 1),\n",
    "    'vff' : ('b', 'solid', 1),\n",
    "    'km' : ('k', 'dashed', 1.),\n",
    "    'cv' : ('k', 'solid', 1.),\n",
    "}\n",
    "\n",
    "labels = {\n",
    "    'iff' : 'IFF (ours)',\n",
    "    'vff' : 'VFF (Hensman et al, 2017)',\n",
    "    'km' : 'Inducing points + k-means',\n",
    "    'cv' : 'Inducing points + k-DPP\\n(Burt et al, 2019)',\n",
    "    }\n",
    "\n",
    "Ms = {\n",
    "    'iff' : [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000, 1500, 3000],\n",
    "    'vff' :  [25, 51, 101, 151, 201, 251, 301, 351, 401, 451, 501, 751, 1501],\n",
    "    'km' : [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000],\n",
    "    'cv' :  [50, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000],\n",
    "}\n",
    "\n",
    "for model in models:\n",
    "    axs[0][0].errorbar(x=means[model]['t'][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['kl'][1:], xerr=2*stds[model]['kl'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[0][0].set_xlabel(r'Execution time (normalised)', weight='bold')\n",
    "axs[0][0].set_ylabel(r'Gap to $\\mathcal{L}$',  weight='bold')\n",
    "#plt.legend(handlelength=5)\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}_kl_t.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "\n",
    "for model in models:\n",
    "    axs[1][0].errorbar(x=means[model]['t'][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['gap'][1:], xerr=2*stds[model]['gap'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[1][0].set_xlabel(r'Execution time (normalised)', weight='bold')\n",
    "axs[1][0].set_ylabel(r'Gap to groundtruth $\\mathcal{L}$',  weight='bold')\n",
    "#plt.legend()\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}_gap_t.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "for model in models:\n",
    "    axs[2][0].errorbar(x=Ms[model][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['kl'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[2][0].set_xlabel(r'M', weight='bold')\n",
    "axs[2][0].set_ylabel(r'Gap to $\\mathcal{L}$',  weight='bold')\n",
    "#plt.legend()\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}kl_M.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "D=2\n",
    "\n",
    "# Need eps, a, and b to recover the number of features in IFF and VFF\n",
    "seed = 7\n",
    "lab.set_random_seed(seed)\n",
    "\n",
    "N = 10000\n",
    "L = lab.ones(1)\n",
    "D = 2\n",
    "width = 5/(L)\n",
    "sigma_f = 1.\n",
    "snr = 0.774 # some arbitrary numeber\n",
    "x = 6*width*lab.rand(N, D) -3*width\n",
    "eps = .95/(6*width)\n",
    "a = np.array([x.min()-0.05]*D)\n",
    "b = np.array([x.max()+0.05]*D)\n",
    "\n",
    "models = [\n",
    "    'iff',\n",
    "    'iff_naive',\n",
    "    'vff',\n",
    "    'vff_naive',\n",
    "    'cv',\n",
    "    'km',\n",
    "]\n",
    "\n",
    "results = {}\n",
    "for model in models: # load the data\n",
    "    f = open('./redux_{}_m52_{}.json'.format(model, D))\n",
    "    results[model] = json.load(f)\n",
    "    \n",
    "    results[model]['gap'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['gap'][1:]], axis=0)\n",
    "    results[model]['kl'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['kl'][1:]], axis=0)\n",
    "    results[model]['t'] = lab.concat(*[lab.expand_dims(np.array(a), axis=0) for a in results[model]['t'][1:]], axis=0)\n",
    "\n",
    "means = {}\n",
    "stds = {}\n",
    "for model in models:\n",
    "    means[model] = {}\n",
    "    stds[model] = {}\n",
    "    for key in ['gap', 'kl', 't']:\n",
    "        means[model][key] = lab.mean(results[model][key], axis=0)\n",
    "        stds[model][key] = lab.std(results[model][key], axis=0)/lab.sqrt(results[model][key].shape[0])\n",
    "    \n",
    "    \n",
    "base_t = means['cv']['t'][-1]\n",
    "for model in models:\n",
    "    means[model]['t'] = means[model]['t']/base_t\n",
    "    stds[model]['t'] = stds[model]['t']/base_t\n",
    "\n",
    "# plot style for each method\n",
    "styles = {\n",
    "    'iff' : ('r', 'solid', 1),\n",
    "    'iff_naive' : ('r', 'dashed', 1),\n",
    "    'vff' : ('b', 'solid', 1),\n",
    "    'vff_naive' : ('b', 'dashed', 1),\n",
    "    'km' : ('k', 'dashed', 1.),\n",
    "    'cv' : ('k', 'solid', 1.),\n",
    "}\n",
    "\n",
    "labels = {\n",
    "    'iff' : 'IFF (ours)',\n",
    "    'iff_naive' : 'IFF naive (ours)',\n",
    "    'vff' : 'VFF reduced',\n",
    "    'vff_naive' : 'VFF (Hensman et al, 2017)',\n",
    "    'km' : 'Inducing points + k-means',\n",
    "    'cv' : 'Inducing points + k-DPP\\n(Burt et al, 2019)',\n",
    "    }\n",
    "\n",
    "def get_number_of_iff_features(m):\n",
    "    u = vff.inducing_variables.MaskedProductIFF(\n",
    "            [vff.inducing_variables.IntegratedFourierFeature1D(eps, m//2) for d in range(D)]\n",
    "        )\n",
    "    return u.M\n",
    "\n",
    "def get_number_of_vff_features(m, mask_type):\n",
    "    u = vff.inducing_variables.VariationalFourierFeatureProduct(a=np.array(a), b=np.array(b), Md=m, D=D, \n",
    "                                                                    mask_type=mask_type)\n",
    "    return u.M    \n",
    "    \n",
    "Ms = {\n",
    "    'iff' : [get_number_of_iff_features(M) for M in [10, 22, 26, 30, 34, 38, 42, 46, 50, 54, 58, 62, 66]],\n",
    "    'iff_naive' : [M**D for M in [10, 22, 26, 30, 34, 38, 42, 46, 50, 54, 58, 62, 66]],\n",
    "    'vff' : [get_number_of_vff_features(M, \"spherical_vff\") for M in [5, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43]],\n",
    "    'vff_naive' : [get_number_of_vff_features(M, \"none\") for M in [5, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43]],\n",
    "    'km' : [M**D for M in [10, 20, 24, 28, 32, 36, 40, 44,]],\n",
    "    'cv' :  [M**D for M in [10, 20, 24, 28, 32, 36, 40, 44,]],\n",
    "}\n",
    "\n",
    "for model in models:\n",
    "    axs[0][1].errorbar(x=means[model]['t'][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['kl'][1:], xerr=2*stds[model]['kl'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[0][1].set_xlabel(r'Execution time (normalised)', weight='bold')\n",
    "#plt.legend(handlelength=5)\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}_kl_t.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "for model in models:\n",
    "    axs[1][1].errorbar(x=means[model]['t'][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['gap'][1:], xerr=2*stds[model]['gap'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[1][1].set_xlabel(r'Execution time (normalised)', weight='bold')\n",
    "#plt.legend()\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}_gap_t.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "for model in models:\n",
    "    axs[2][1].errorbar(x=Ms[model][1:], y=means[model]['kl'][1:], \n",
    "                 yerr=2*stds[model]['kl'][1:], label=labels[model], color=styles[model][0],\n",
    "                                   linestyle = styles[model][1], alpha=styles[model][2])\n",
    "axs[2][1].set_xlabel(r'M', weight='bold')\n",
    "#plt.legend()\n",
    "#plt.xlim(0.5, 5)\n",
    "#plt.savefig('../images/D_{}_N_{}kl_M.png'.format(D, N),  bbox_inches=\"tight\")\n",
    "\n",
    "\n",
    "axs[2][1].legend(handlelength=5, loc=\"upper right\", fontsize=13)\n",
    "\n",
    "\n",
    "axs[2][0].set_xlim(0, 1000)\n",
    "axs[2][1].set_xlim(0, 4000)\n",
    "axs[0][0].set_xscale(\"log\", base=2)\n",
    "axs[1][0].set_xscale(\"log\", base=2)\n",
    "axs[0][1].set_xscale(\"log\", base=2)\n",
    "axs[1][1].set_xscale(\"log\", base=2)\n",
    "def format_func(n, tn):\n",
    "    for i in range(9):\n",
    "        if n == 1/(2**i):\n",
    "            break\n",
    "    if i == 0:\n",
    "        return r\"1\"\n",
    "    else:\n",
    "        return r\"$\\frac{{1}}{{{}}}$\".format(2**i)\n",
    "        return r\"$\\frac{1}{2}$\"\n",
    "axs[0][0].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "axs[0][0].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "axs[0][1].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "axs[0][1].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "axs[1][0].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "axs[1][0].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "axs[1][1].xaxis.set_major_locator(matplotlib.ticker.FixedLocator([1/256, 1/128, 1/64, 1/32, 1/16, 1/8, 1/4, 1/2, 1.]))\n",
    "axs[1][1].xaxis.set_major_formatter(plt.FuncFormatter(format_func))\n",
    "axs[1][0].set_xlim(2**(-8), 1.)\n",
    "axs[1][1].set_xlim(2**(-8), 1.)\n",
    "axs[0][0].set_xlim(2**(-8), 1.)\n",
    "axs[0][1].set_xlim(2**(-8), 1.)\n",
    "\n",
    "\n",
    "axs[0][0].set_ylim(0., 0.03)\n",
    "axs[1][0].set_ylim(0., 0.04)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig(f\"../images/matern52_tableau.png\", bbox_inches=\"tight\")\n",
    "plt.savefig(f\"../images/matern52_tableau.svg\", bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n",
    "\n",
    "    \n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "fourier",
   "language": "python",
   "name": "fourier"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/code/vff/__init__.py <==
from . import dispatch, functional, kernels, inducing_variables, posteriors, initialise, expmt_utils
from .model import IntegratedFourierFeaturesModel, AdditiveIntegratedFourierFeaturesModel
from .objectives import *
from .sgpr import *


==> anc/code/vff/dispatch.py <==
from gpflow.utilities import Dispatcher

# create abstract functions for multiple dispatch
sgpr_elbo = Dispatcher("sgpr_elbo")
sgpr_precompute = Dispatcher("sgpr_precompute")
Kuu = Dispatcher("Kuu")
Kuf = Dispatcher("Kuf")
conditional_posterior_with_precompute = Dispatcher("conditional_posterior_with_precompute")
posterior_precompute = Dispatcher("posterior_precompute")
spectral_density = Dispatcher("spectral_density")


==> anc/code/vff/expmt_utils.py <==
import getopt
import lab
import math
import os
import numpy as np
import json
import time
import tensorflow as tf
tf.config.set_visible_devices([], 'GPU') # should stop tf eating all the GPU memory
import gpflow
import torch
import gpytorch
from .sgpr import SGPR
from . import initialise
from . import kernels
from .inducing_variables import IntegratedFourierFeature1D
from .inducing_variables import SphericalHarmonicFeature, MaskedProductIFF, VariationalFourierFeatureProduct, VariationalFourierFeature1D
from .inducing_variables import VariationalFourierFeatureAdditive, AdditiveInducingVariableIFF
from .objectives import log_marginal_likelihood
from scipy.cluster.vq import kmeans
from gpflow.utilities import Dispatcher
import pandas as pd
from netCDF4 import Dataset as NetCDFFile
import pyproj
import tqdm
import itertools
import sys
import lab.tensorflow
import lab.torch

METHODS = {
    "SGPR-points-km",
    "SGPR-points-cv",
    "SGPR-points-gd",
    "SVGP",
    "VFF",
    "IFF-inf",
    "IFF",
    "VISH-chordal",
    "ASVGP",
}

DATASETS = {
    "precipitation",
    "temperature",
    "houseprice",
    "power",
    "airline",
}

printable_kernel_params = Dispatcher("printable_kernel_params")

def se_(pred_mean, y):
    """Unnormalised squared predictive error from normalised data and predictions, and normalising scale for 
    y.
    
    RMSE = \sqrt((y-μ)^T (y-υ)/N)

    where y is length N, and μ is the predictive mean at the same points.
    """
    return lab.sum((pred_mean - y)**2)

def nlpd_(pred_mean, pred_var, y, stdy):
    """Unnormalised marginal negative log predictive probability density from normalised data and predictions, and 
    normalising scale for y.
    
    NLPD(m) = 0.5 N log2πs^2 + 0.5 * ∑_n (log σ_n^2 + (y_n-μ_n)^2 / σ_n^2 )

    where (μ_n, σ_n) are the marginal predictive mean and standard deviation at the same point as y_n, and s is the 
    normalising scale for y (stdy).
    """
    nt = y.shape[-1]
    op = math.log(2*math.pi) * nt/2 + math.log(stdy)*nt
    op = op + lab.sum(lab.log(pred_var))/2
    op = op + lab.sum((y-pred_mean)**2 / pred_var)/2
    return op

class SKI(gpytorch.models.ExactGP):
    def __init__(self, train_x, train_y, likelihood, grid_size, num_dims, base_kernel, base_kernel_args):
        super().__init__(train_x, train_y, likelihood)
        
        #grid_size = gpytorch.utils.grid.choose_grid_size(train_x)
        grid_size = grid_size
        self.mean_module = gpytorch.means.ConstantMean()
        self.covar_module = gpytorch.kernels.ScaleKernel(
            gpytorch.kernels.GridInterpolationKernel(
                base_kernel(**base_kernel_args, ard_num_dims=num_dims), 
                grid_size=grid_size, 
                num_dims=num_dims,
            )
        )
        
    def forward(self, x):
        mean_x = self.mean_module(x)
        covar_x = self.covar_module(x)
        return gpytorch.distributions.MultivariateNormal(mean_x, covar_x)


def setup_logging(dataset_name, args):
    done = False
    suffix = 0
    while not done:
        try:
            logdirname = args['root'] + args['logdir'] + dataset_name + '_' + str(suffix)
            os.mkdir(logdirname)
            done = True
        except FileExistsError:
            suffix += 1

    return logdirname

def run_experiment(seed, dataset_name, method_name, args, logdirname, suffix, **params):
    print(method_name, seed)
    lab.set_random_seed(seed)
    rng = np.random.default_rng(seed)

    N, D, x_train, y_train, x_test, y_test, meanx, stdx, meany, stdy = load_training_data(
        dataset_name,
        args['root']+args['data'], 
        rng
    )

    wc = time.perf_counter()
    model, minimise = initialise_model[method_name](seed, rng, N, D, x_train, y_train, x_test, y_test, **params)
    minimise(model)
    wc = time.perf_counter() - wc 
    nvfe = train_evaluation[method_name](N, x_train, y_train, model)
    rmse, nlpd = test_evaluation[method_name](x_test, y_test, stdy, model)
    
    loggable_params = printable_log_params[method_name](model)

    results_dict = {
        "NVFE" : lab.to_numpy(nvfe).item(),
        "RMSE" : lab.to_numpy(rmse).item(),
        "NLPD" : lab.to_numpy(nlpd).item(),
        "time" : wc,
        **loggable_params
    }

    fpath = logdirname + '/' + method_name + '_{}_'.format(suffix) + str(seed)

    fname = fpath + ".json"
    with open(fname, "w") as fp:
        json.dump(results_dict, fp, indent=4)

def initialise_sgpr_km(seed, rng, N, D, x_train, y_train, x_test, y_test,
                  M = None,
                  likelihood_variance = 1.,
                  kernel = gpflow.kernels.SquaredExponential,
                  initial_kernel_hypers = {},
                  maxiter=1000,
                  max_data=20000,
                  ):
    if M is None:
        raise ValueError("For SGPR/SVGP, must specify M (number of inducing points)")
    if N > max_data:
        x_train_ = rng.permutation(x_train, axis=-2)[..., :max_data, :]
    else:
        x_train_ = x_train

    k = kernel(**initial_kernel_hypers)
    z, _ = kmeans(lab.to_numpy(x_train_), M)
    model = SGPR(
        data = (x_train, lab.expand_dims(y_train, axis=-1)),
        kernel = k,
        noise_variance = likelihood_variance,
        inducing_variable = z,
    )
    optim = gpflow.optimizers.Scipy()
    def minimise(m):
        optim.minimize(m.training_loss,
                        (*m.kernel.trainable_variables, *m.likelihood.trainable_variables), 
                        options={"maxiter":maxiter}
                        )
    return model, minimise

def initialise_sgpr_cv(seed, rng, N, D, x_train, y_train, x_test, y_test,
                  M = None,
                  likelihood_variance = 1.,
                  kernel = gpflow.kernels.SquaredExponential,
                  initial_kernel_hypers = {},
                  ):
    if M is None:
        raise ValueError("For SGPR/SVGP, must specify M (number of inducing points)")

    k = kernel(**initial_kernel_hypers)
    initialiser = initialise.ConditionalVariance(seed=seed)
    z, _ = initialiser(lab.to_numpy(x_train), M, k)
    model = SGPR(
        data = (x_train, lab.expand_dims(y_train, axis=-1)),
        kernel = k,
        noise_variance = likelihood_variance,
        inducing_variable = z,
    )
    optim = gpflow.optimizers.Scipy()
    def minimise(m):
        initialise.minimise_reinit(optim, m, initialiser)
    return model, minimise

def initialise_svgp(seed, rng, N, D, x_train, y_train, x_test, y_test,
                  M = None,
                  likelihood_variance = 1.,
                  kernel = gpflow.kernels.SquaredExponential,
                  initial_kernel_hypers = {},
                  maxiter=10000,
                  max_data=20000,
                  minibatch_size=100,
                  lr=1e-2,
                  ):
    if M is None:
        raise ValueError("For SGPR/SVGP, must specify M (number of inducing points)")
    if N > max_data:
        x_train_ = rng.permutation(x_train, axis=-2)[..., :max_data, :]
    else:
        x_train_ = x_train
    k = kernel(**initial_kernel_hypers)
    z, _ = kmeans(lab.to_numpy(x_train_), M)
    model = gpflow.models.SVGP(
        kernel = k,
        likelihood = gpflow.likelihoods.Gaussian(),
        inducing_variable = z,
        num_data = N
    )
    train_dataset = tf.data.Dataset.from_tensor_slices((x_train, lab.expand_dims(y_train, axis=-1))
                                        ).repeat().shuffle(N)
    train_iter = iter(train_dataset.batch(minibatch_size))
    training_loss = model.training_loss_closure(train_iter, compile=True)
    optim = tf.optimizers.Adam(learning_rate=lr)
    def minimise(m):
        for _ in tqdm.tqdm(range(maxiter)):
            optim.minimize(training_loss,
                        m.trainable_variables,
                        )
    return model, minimise

def initialise_iff(seed, rng, N, D, x_train, y_train, x_test, y_test,
                  M = None,
                  likelihood_variance = 1.,
                  kernel = gpflow.kernels.SquaredExponential,
                  initial_kernel_hypers = {},
                  maxiter=1000
                  ):
    if M is None:
        raise ValueError("For SGPR/SVGP, must specify M (number of inducing points)")

    k = kernel(**initial_kernel_hypers)
    width = [lab.max(x_train[..., d]) - lab.min(x_train[..., d]) for d in range(D)]
    eps = [0.95/w for w in width]
    u = MaskedProductIFF(
            [IntegratedFourierFeature1D(eps[d], M) for d in range(D)]
             )
    model = SGPR(
        data = (x_train, lab.expand_dims(y_train, axis=-1)),
        kernel = k,
        noise_variance = likelihood_variance,
        inducing_variable = u,
    )
    optim = gpflow.optimizers.Scipy()
    def minimise(m):
        optim.minimize(m.training_loss,
                        (*m.kernel.trainable_variables, *m.likelihood.trainable_variables), 
                        options={"maxiter":maxiter}
                        )
    return model, minimise

def initialise_vff(seed, rng, N, D, x_train, y_train, x_test, y_test,
                  M = None,
                  likelihood_variance = 1.,
                  kernel = gpflow.kernels.SquaredExponential,
                  initial_kernel_hypers = {},
                  maxiter=1000,
                  cheat_ab=False
                  ):
    if M is None:
        raise ValueError("For VFF, must specify M (number of inducing points)")

    k = kernel(**initial_kernel_hypers)
    if cheat_ab:
        a = [min(lab.min(x_train[..., d]), lab.min(x_test[..., d]))-0.1 for d in range(D)]
        b = [max(lab.max(x_train[..., d]), lab.max(x_test[..., d]))+0.1 for d in range(D)]
    else:
        a = [lab.min(x_train[..., d])-0.1 for d in range(D)]
        b = [lab.max(x_train[..., d])-0.1 for d in range(D)]
    if D == 1:
        u = VariationalFourierFeature1D(a=a[0], b=b[0], M=M)
    else:
        u = VariationalFourierFeatureProduct(a=np.array(a), b=np.array(b), Md=M, D=D, mask_type="none")
    model = SGPR(
        data = (x_train, lab.expand_dims(y_train, axis=-1)),
        kernel = k,
        noise_variance = likelihood_variance,
        inducing_variable = u,
    )
    optim = gpflow.optimizers.Scipy()
    def minimise(m):
        optim.minimize(m.training_loss,
                        (*m.kernel.trainable_variables, *m.likelihood.trainable_variables), 
                        options={"maxiter":maxiter}
                        )
    return model, minimise

def initialise_asvgp(seed, rng, N, D, x_train, y_train, x_test, y_test,
                  M = None,
                  kernel = gpflow.kernels.SquaredExponential,
                  initial_kernel_hypers = {},
                  maxiter=1000,
                  root_path=None,
                  rel_path=None,
                  ):
    if M is None:
        raise ValueError("For SGPR/SVGP, must specify M (number of inducing points)")
    os.chdir(root_path)
    os.chdir(rel_path)
    sys.path.append(os.getcwd())
    import asvgp.basis as basis
    from asvgp.gpr import GPR_kron
    os.chdir(root_path)
    sys.path.append(os.getcwd())

    k = [kernel(**initial_kernel_hypers) for d in range(D)]
    a = [lab.min(x_train[..., d])-0.1 for d in range(D)]
    b = [lab.max(x_train[..., d])+0.1 for d in range(D)]
    bases = [basis.B4Spline(a[d], b[d], M) for d in range(D)]

    model = GPR_kron((x_train, y_train), 
                               k,
                               bases)
    optim = gpflow.optimizers.Scipy()
    def minimise(m):
        optim.minimize(m.training_loss,
                        (*m.kernel.trainable_variables, *m.likelihood.trainable_variables), 
                        options={"maxiter":maxiter}
                        )
    return model, minimise

def initialise_vish_chordal(seed, rng, N, D, x_train, y_train, x_test, y_test,
                  ell = None,
                  likelihood_variance = 1.,
                  base_kernel = gpflow.kernels.SquaredExponential,
                  initial_kernel_hypers = {},
                  maxiter=1000,
                  ):
    if ell is None:
        raise ValueError("For VISH, must specify the max degree ell (we use levels up to ell-1 inclusive)")  
    k = kernels.Chordal(base_kernel=base_kernel, dimension=D, **initial_kernel_hypers)
    u = SphericalHarmonicFeature(dimension=D, max_degree=ell)
    model = SGPR(
        data = (x_train, lab.expand_dims(y_train, axis=-1)),
        kernel = k,
        noise_variance = likelihood_variance,
        inducing_variable = u,
    )
    optim = gpflow.optimizers.Scipy()
    def minimise(m):
        optim.minimize(m.training_loss, m.trainable_variables, options={"maxiter":maxiter})
    return model, minimise

def initialise_ski(seed, rng, N, D, x_train, y_train, x_test, y_test,
                   M = None,
                   base_kernel = gpytorch.kernels.RBFKernel,
                   base_kernel_args = {},
                   maxiter = 1000
                   ):
    if M is None:
        raise ValueError("For SKI, must specify the grid size M")
    likelihood = gpytorch.likelihoods.GaussianLikelihood()
    x_train_ = torch.tensor(x_train).double().detach().cuda()
    y_train_ = torch.tensor(y_train).double().detach().cuda()
    model = SKI(x_train_,
                y_train_,
                likelihood,
                grid_size=M,
                num_dims=x_train.shape[-1],
                base_kernel=base_kernel,
                base_kernel_args=base_kernel_args).double().cuda()
    optim = torch.optim.Adam(model.parameters(), lr=0.1)
    lml = gpytorch.mlls.ExactMarginalLogLikelihood(likelihood, model)
    def minimise(ml):
        m, lml = ml
        prev = -math.inf
        for _ in tqdm.tqdm(range(maxiter)):
            optim.zero_grad()
            output = m(x_train_)
            loss = -lml(output, y_train_)
            loss.backward()
            optim.step()
            change = torch.abs(loss - prev)
            prev = loss
            if change < 1e-6:
                break
    return (model, lml), minimise

initialise_model = {
    "SGPR-points-km" : initialise_sgpr_km,
    "SGPR-points-cv" : initialise_sgpr_cv,
    "SVGP" : initialise_svgp,
    "VISH-chordal" : initialise_vish_chordal,
    "VFF" : initialise_vff,
    "IFF" : initialise_iff,
    "SKI" : initialise_ski,
}

def nvfe_sgpr(N, x_train, y_train, model):
    return model.training_loss()/N

def nvfe_svgp(N, x_train, y_train, model):
    nvfe = 0
    train_dataset = tf.data.Dataset.from_tensor_slices((x_train, lab.expand_dims(y_train, axis=-1))
                                        ).repeat().shuffle(N)
    minibatch_size=100
    train_iter = iter(train_dataset.batch(minibatch_size))
    for i, batch in enumerate(itertools.islice(train_iter, 1000)):
        nvfe += model.elbo(batch)
    nvfe = nvfe/(i+1)/N
    return nvfe

def nvfe_torch(N, x_train, y_train, model):
    m, lml = model
    nvfe = -lml(m(torch.tensor(x_train).double().detach().cuda()), 
                torch.tensor(y_train).double().detach().cuda())
    return nvfe

train_evaluation = {
    "SGPR-points-km" : nvfe_sgpr,
    "SGPR-points-cv" : nvfe_sgpr,
    "SVGP" : nvfe_svgp,
    "VISH-chordal" : nvfe_sgpr,
    "VFF" : nvfe_sgpr,
    "IFF" : nvfe_sgpr,
    "ASVGP" : nvfe_sgpr,
    "SKI" : nvfe_torch,
}

def metrics_gpflow(x_test, y_test, stdy, model):
    mse = 0
    nlpd = 0
    for i in range(0, x_test.shape[-2], 10000):
        xc = x_test[..., i : (i + 10000), :]
        yc = y_test[..., i : (i + 10000)]
        mean, sigma = model.predict_f(xc)
        mse += se_(lab.squeeze(1.*mean), yc)
        nlpd += nlpd_(lab.squeeze(1.*mean), lab.squeeze(sigma + model.likelihood.variance),
                        yc, stdy)
    rmse = lab.sqrt(mse/y_test.shape[-1])*stdy
    nlpd = nlpd/y_test.shape[-1]
    return rmse, nlpd

def metrics_torch(x_test, y_test, stdy, model):
    m = model[0].cpu()
    m.eval()
    x_test_ = torch.tensor(x_test).double().cpu()
    y_test_ = torch.tensor(y_test).double().cpu()
    mse = 0
    nlpd = 0
    with torch.no_grad():
        nt = 0 # number of valid values for nlpd
        for i in range(0, x_test.shape[-2], 10000):

            xc = x_test_[..., i : (i + 10000), :]
            yc = y_test_[..., i : (i + 10000)]
            with gpytorch.settings.fast_pred_var():
                pred = m.likelihood(m(xc))
                mean = pred.mean 
                sigma = torch.diagonal(pred.covariance_matrix)
                
            mse += se_(lab.squeeze(mean), yc)
            nlpd += nlpd_(lab.squeeze(mean)[sigma > 0], lab.squeeze(sigma)[sigma > 0],
                        yc[sigma > 0], stdy)
            nt += yc[sigma > 0].shape[-1]
        rmse = lab.sqrt(mse/y_test.shape[-1])*stdy
        nlpd = nlpd/nt
    return rmse, nlpd

test_evaluation = {
    "SGPR-points-km" : metrics_gpflow,
    "SGPR-points-cv" : metrics_gpflow,
    "SVGP" : metrics_gpflow,
    "VISH-chordal" : metrics_gpflow,
    "VFF" : metrics_gpflow,
    "IFF" : metrics_gpflow,
    "ASVGP" : metrics_gpflow,
    "SKI" : metrics_torch,
}

def printable_params_sgpr(model):
    return {
        "M" : int(model.inducing_variable.num_inducing),
        "noise variance" : lab.to_numpy(1*model.likelihood.variance).item(),
        **printable_kernel_params(model.kernel)
    }

def printable_params_asvgp(model):
    return {
        "M" : int(model.inducing_variable.num_inducing),
        "noise variance" : lab.to_numpy(1*model.likelihood.variance).item(),
        **printable_kernel_params(model.kernels)
    }

def printable_params_ski(model):
    return {
        "Grid size" : lab.to_numpy(model[0].covar_module.base_kernel.grid_sizes),
        "noise variance" : lab.to_numpy(model[0].likelihood.noise).item(),
        **printable_kernel_params(model[0])
    }

printable_log_params = {
    "SGPR-points-km" : printable_params_sgpr,
    "SGPR-points-cv" : printable_params_sgpr,
    "SVGP" : printable_params_sgpr,
    "VISH-chordal" : printable_params_sgpr,
    "VFF" : printable_params_sgpr,
    "IFF" : printable_params_sgpr,
    "ASVGP" : printable_params_asvgp,
    "SKI" : printable_params_ski,
}

@printable_kernel_params.register((gpflow.kernels.IsotropicStationary))
def printable_radial_kernel_params(kernel : gpflow.kernels.IsotropicStationary):
    return {
        "kernel variance" : lab.to_numpy(1*kernel.variance).item(),
        "kernel lengthscales": [*lab.to_numpy(1*kernel.lengthscales)]
    }

@printable_kernel_params.register((gpflow.kernels.Product, gpflow.kernels.Sum))
def printable_composition_kernel_params(kernel):
    k_vars = []
    k_ells = []
    for d in range(len(kernel.kernels)):
        k_vars = k_vars + [lab.to_numpy(1*kernel.kernels[d].variance).item()]
        k_ells = k_ells + [lab.to_numpy(1*kernel.kernels[d].lengthscales).item()]
    return {
            "kernel variance" : k_vars,
            "kernel lengthscales": k_ells
    }

@printable_kernel_params.register(list)
def prinatable_listed_kernel_params(kernels):
    k_vars = []
    k_ells = []
    for d in range(len(kernels)):
        k_vars = k_vars + [lab.to_numpy(1*kernels[d].variance).item()]
        k_ells = k_ells + [lab.to_numpy(1*kernels[d].lengthscales).item()]
    return {
            "kernel variance" : k_vars,
            "kernel lengthscales": k_ells
    }

@printable_kernel_params.register(kernels.Chordal)
def printable_chordal_kernel_params(kernel : kernels.Chordal):
    return {
        "kernel variance" : lab.to_numpy(1*kernel.variance).item(),
        "kernel lengthscales": [*lab.to_numpy(1*kernel.lengthscales)],
        "kernel bias": lab.to_numpy(1*kernel.bias).item()
    }

@printable_kernel_params.register(SKI)
def printable_ski_kernel_params(model : SKI):
    return {
        "kernel variance" : lab.to_numpy(model.covar_module.outputscale).item(),
        "kernel lengthscales": [*lab.squeeze(
                        lab.to_numpy(model.covar_module.base_kernel.base_kernel.lengthscale))]
}

### data loading
def load_training_data(dataset_name, datadir, rng):
    x, y = load_data[dataset_name](datadir)

    stdx = lab.std(x, axis=-2)
    meanx = lab.mean(x, axis=-2)
    x = (x -  meanx) / stdx
    stdy = lab.std(y, axis=-1)
    meany = lab.mean(y, axis=-1)
    y = (y - meany) / stdy

    num_train = math.ceil(80/100 * y.shape[0])
    idx = np.arange(0, y.shape[0], 1)
    rng.shuffle(idx)
    train_idx = idx[:num_train]
    test_idx = idx[num_train:]
    x_train = x[..., train_idx, :]
    y_train = y[..., train_idx]
    x_test = x[..., test_idx, :]
    y_test = y[..., test_idx]

    N = y_train.shape[0]
    D = x.shape[-1]
    return N, D, x_train, y_train, x_test, y_test, meanx, stdx, meany, stdy

def load_temperature_data(datadir):
    np.seterr(divide='ignore', invalid='ignore', over='ignore')
    fname = datadir + 'trends_feb_2020_2021.nc'
    nc = NetCDFFile(fname)
    data = nc['TEMPTREND'][:, :]
    lons = nc['lon'][:]
    lats = nc['lat'][:]

    lons, lats = np.meshgrid(lons, lats)

    lons_real = lons[~data.mask]
    lats_real = lats[~data.mask]
    data_real = data[~data.mask]

    x = np.array(np.vstack((lons_real.flatten(), lats_real.flatten())).T).astype(np.float64)
    y = np.array(data_real.flatten()).astype(np.float64)
    np.seterr(all='raise')

    return x, y

def load_precipitation_data(datadir):
    np.seterr(divide='ignore', invalid='ignore', over='ignore')
    fname = datadir + 'nws_precip_mtd_20210101_conus.nc'
    nc = NetCDFFile(fname)
    data = 25.4*nc.variables['normal'][:][::4, ::4]
    x_n, y_n = nc.variables['x'][:][::4], nc.variables['y'][::-1][::4]
    x_grid, y_grid= np.meshgrid(x_n,y_n)
    p = pyproj.Proj(projparams='+proj=stere +lat_0=90 +lat_ts=60 +lon_0=-105 +x_0=0 +y_0=0 +a=6371200 +b=6371200 +units=m +no_defs')
    lons, lats = p(x_grid, y_grid, inverse=True)

    lons_real = lons[~data.mask]
    lats_real = lats[~data.mask]
    data_real = data[~data.mask]

    x = np.array(np.vstack((lons_real.flatten(), lats_real.flatten())).T).astype(np.float64)
    y = np.array(data_real.flatten()).astype(np.float64)
    np.seterr(all='raise')

    return x, y

def load_houseprice_data(datadir, frac=0.2):
    fname = datadir + 'england_wales_house_prices.csv'
    df = pd.read_csv(fname)
    df = df.sample(frac=frac, random_state=1)

    x = np.array(np.vstack((df['longitude'], df['latitude'])).T).astype(np.float64)
    y = np.array(np.log(df['price']).to_numpy()).astype(np.float64)

    return x, y

def load_power_data(datadir):
    fname = datadir + 'uci_power.csv'
    df = pd.read_csv(fname)

    y = np.array(df['PE'])
    x = np.array(df.iloc[:, :-1])
    return x, y

def load_airline_data(datadir, frac=1.0):
    fname = datadir + 'airline.pickle'
    df = pd.read_pickle(fname)
    df = df.sample(frac=frac, random_state=1)

    # convert to minutes after midnight
    df.ArrTime = 60 * np.floor(df.ArrTime / 100) + np.mod(df.ArrTime, 100)
    df.DepTime = 60 * np.floor(df.DepTime / 100) + np.mod(df.DepTime, 100)

    names = [
        "Month",
        "DayofMonth",
        "DayOfWeek",
        "plane_age",
        "AirTime",
        "Distance",
        "ArrTime",
        "DepTime",
    ]
    x = df[names].values
    y = df["ArrDelay"].values

    return x, y

load_data = {
    "temperature" : load_temperature_data,
    "precipitation" : load_precipitation_data,
    "power" : load_power_data,
    "houseprice" : load_houseprice_data,
    "airline" : load_airline_data,
}



==> anc/code/vff/functional/__init__.py <==
from .functional import *


==> anc/code/vff/functional/functional.py <==
"""Convenience functions, mainly for abstracting torch's linear algebra with terser names and better batching.
"""

import numpy as np
import lab
import lab.tensorflow
from typing import Callable
import spherical_harmonics.tensorflow
from scipy import integrate
from scipy.special import gamma


def sinc(x, delta=1e-12):
    return lab.sin(x+delta)/(x+delta)

def _funk_hecke(shape_function: Callable[[float], float], n: int, dim: int) -> float:
    r"""
    Implements Funk-Hecke [see 1] where we integrate over the sphere of dim-1
    living in \Re^dim.
    Using these coefficients we can approximate shape function s combined with
    the CollapsedEigenfunctions C as follows:
    For x, x' in \Re^dim
    s(x^T x') = \sum_n a_n C_n(x^T x')
    for which, when we uncollapse C_n, we get
    s(x^T x') = \sum_n \sum_k^N(dim, n) a_n \phi_{n, k}(x) \phi_{n, k}(x')
    [1] Variational Inducing Spherical Harmonics (appendix)
    :param shape_function: [-1, 1] -> \Re
    :param n: degree (level)
    :param dim: x, x' in \Re^dim
    """
    assert dim >= 3, "Sphere needs to be at least S^2."
    omega_d = surface_area_sphere(dim - 1) / surface_area_sphere(dim)
    alpha = (dim - 2.0) / 2.0
    C = spherical_harmonics.gegenbauer_polynomial.Gegenbauer(n, alpha)
    C_1 = C(1.0)

    def integrand(t: float) -> float:
        return shape_function(t) * C(t) * (1.0 - t ** 2) ** (alpha - 0.5)

    v = integrate.quad(integrand, -1.0, 1.0)[0]
    return v * omega_d / C_1

def surface_area_sphere(d: int) -> float:
    return 2 * (np.pi ** (d / 2)) / gamma(d / 2)

==> anc/code/vff/inducing_variables/__init__.py <==
from .iff import IntegratedFourierFeature, IntegratedFourierFeature1D
from .vish import SphericalHarmonicFeature
from .vff import VariationalFourierFeature1D, VariationalFourierFeatureAdditive, VariationalFourierFeatureProduct
#from .wavelet import InducingWaveletFeature1D
from .composition import MaskedProductIFF, MaskedProductInducingVariable, MaskedProductKronecker, AdditiveInducingVariableIFF

==> anc/code/vff/inducing_variables/composition.py <==
"""Compositions of multiple inducing variables.

THe plan is to have a convenient formalism for composition over dimensions.

MaskedProductInducingVariable:
    Inducing variables for multiple dimensions, where the input parameters are structure such that, with 
    compatible kernels, Kuf is Khatri-Rao structured, and Kuu is Kronecker structured, when there is no 
    mask. The mask filters out unneeded, extreme, values of z. The corresponding rows of Kuf, and rows and 
    columns of Kuu are deleted. For this to be memory efficient, we need an additional method for building 
    up Kuf incrementally (that is, adding and masking one dimension at a time).

AdditiveInducingVariable:
    Inducing variables for an additive (across dimensions) covariance function, where each kernel gets its 
    own set of inducing values. Then Kuf is formed by stacking these, and Kuu is formed by block diagonal 
    composition.
"""

import gpflow as gp
import tensorflow as tf
import math
import lab
import lab.tensorflow
import functools
import numpy as np
from gpflow.mean_functions import MeanFunction
from gpflow.likelihoods import Gaussian
from gpflow.kernels import Kernel
from gpflow.posteriors import PrecomputedValue
from check_shapes import Shape
from typing import Optional, Union, List
from ..objectives import make_krp
from ..dispatch import sgpr_elbo, sgpr_precompute, posterior_precompute, Kuu, Kuf, spectral_density
from ..posteriors import PrecomputedOperator


def spherical_iff(freqs, u):
    eps = np.array([lab.squeeze(uu.epsilon) for uu in u])
    Md = np.array([lab.squeeze(uu.M) for uu in u])
    return lab.sum((freqs/(Md*eps/2))**2, axis=-1) <= 1.

def spherical_vff(freqs, u):
    eps = np.array([1/lab.squeeze(uu.b - uu.a) for uu in u])
    Md = np.array([lab.squeeze((uu.M+1)//2) for uu in u])
    return lab.sum((freqs/(Md*eps))**2, axis=-1) <= 1.

MASKS = {
    "none" : lambda freqs, u : freqs < math.inf,
    "spherical" : spherical_iff,
    "spherical_vff" : spherical_vff,
}

class MaskedProductInducingVariable(gp.inducing_variables.InducingVariables):

    def __init__(self, components : List[gp.inducing_variables.InducingVariables], mask_type: str="none",
                 cache_z = False):
        
        D = len(components)
        P = components[0].shape[-1]
        for u in components:
            if not u.shape[-2] == 1:
                raise ValueError("For product-structure inducing variables, each component must be for 1D inputs."
                                 + " Received {}".format(u.shape[-2]))
            if not u.shape[-1] == P:
                raise ValueError("For product-structured inducing variables, number of outputs must be consistent."
                                 + " Received {} and {} (and possible others)".format(P, u.shape[-1]))
        

        self.components = components
        self.Md = np.array([int(u.num_inducing) for u in self.components])
        self.D = D
        self.P = P
        self.mask_type = mask_type

        if mask_type == "none" and cache_z is False:
            self.M = lab.prod(self.Md)
        else:
            z = get_z(self)
            if cache_z:
                self.Z = z
            self.M = z.shape[-2]
        
    def reinit(self, kernel):
        """Simple temporary reinitialiser. Keep total M the same but redistribute"""
        pass

    @property
    def num_inducing(self) -> tf.Tensor:
        return self.M
    
    @property
    def shape(self) -> Shape:
        return (self.M, self.D, self.P)
    
class MaskedProductIFF(MaskedProductInducingVariable):
    def __init__(self, components, mask_type: str="spherical"):
        super().__init__(components, mask_type, cache_z=True)

class MaskedProductKronecker(MaskedProductInducingVariable):
    """Special case where Kuu is a kronecker product. """
    
@Kuf.register(MaskedProductInducingVariable, Kernel, object)
def Kuf_masked_product(inducing_variable: MaskedProductInducingVariable, kernel: Kernel, x):
    """Kuf as a Khatri-Rao product over the input dimensions, for inducing variable and compatible kernels set up for 
    this case. This is the fallback method, which is suitable for example where the kernel doesn't appear in Kuf 
    calculations."""
    if inducing_variable.mask_type=="none":
        corr_matrix = functools.reduce(make_krp, [Kuf(inducing_variable.components[d], kernel, 
                                                      lab.expand_dims(x[..., d], axis=-1)).to_dense() 
                                                  for d in range(inducing_variable.D)]
        )
    elif lab.prod(inducing_variable.Md) < 100000:
        corr_matrix = functools.reduce(make_krp, 
                                       [lab.to_numpy(
            Kuf(inducing_variable.components[d], kernel, lab.expand_dims(x[..., d], axis=-1)).to_dense())
                                                  for d in range(inducing_variable.D)]
        )[inducing_variable._mask, :]
    else:
        _, corr_matrix = functools.reduce(lambda x, y: add_kuf_dim(x, y, inducing_variable), 
                                          [(lab.to_numpy(inducing_variable.components[d].Z),
                lab.to_numpy(
            Kuf(inducing_variable.components[d], kernel, lab.expand_dims(x[..., d], axis=-1)).to_dense())
                                          )
                for d in range(inducing_variable.D)]
        )
    return tf.linalg.LinearOperatorFullMatrix(corr_matrix)

@Kuu.register(MaskedProductIFF, Kernel)
def Kuu_iff(inducing_variable: MaskedProductIFF, kernel: Kernel):
    """When rescaled as Kuf, so that Kuf is independent of the hyperparameters, Kuu is just a diagonal matrix of 
    spectral density evaluations scaled by 1/(ε_1...ε_D)"""
    vol = lab.prod(np.array([u.epsilon for u in inducing_variable.components]))
    return tf.linalg.LinearOperatorInversion(tf.linalg.LinearOperatorDiag(
                (spectral_density(kernel, inducing_variable.Z)*vol),
                is_non_singular=True,
                is_self_adjoint=True,
                is_positive_definite=True,
                is_square=True
            ))

@Kuu.register(MaskedProductKronecker, gp.kernels.Product)
def Kuu_kron(inducing_variable: MaskedProductKronecker, kernel: gp.kernels.Product):
    """TODO: we should treat this in the same way as kuf. If M is sufficiently small, build it directly and use the 
    cached mask. If M is large, build it bit by bit, culling the extras along the way."""
    if not len(kernel.kernels) == inducing_variable.D:
        raise ValueError("Inconsistent num dims in masked Kronecker product: "
                         + "kernel has {} but inducing variable {}".format(len(kernel.kernels, inducing_variable.D)))
    if not kernel.on_separate_dimensions:
        raise ValueError("Kronecker product inducing variables must have kronecker structure covariance "
                         + "(found kernel.on_separate_dimensions==False)")
    kuu = tf.linalg.LinearOperatorKronecker([Kuu(inducing_variable.components[d], kernel.kernels[d]) 
                                             for d in range(inducing_variable.D)],
                                             is_non_singular=True,
                                             is_self_adjoint=True,
                                             is_positive_definite=True,
                                             is_square=True)
    if inducing_variable.mask_type == "none":
        return tf.linalg.LinearOperatorKronecker([Kuu(inducing_variable.components[d], kernel.kernels[d]) 
                                             for d in range(inducing_variable.D)],
                                             is_non_singular=True,
                                             is_self_adjoint=True,
                                             is_positive_definite=True,
                                             is_square=True)
    elif inducing_variable.num_inducing < 100000:
        kuu = tf.linalg.LinearOperatorKronecker([Kuu(inducing_variable.components[d], kernel.kernels[d]) 
                                             for d in range(inducing_variable.D)]).to_dense()
        if lab.rank(kuu) == 2:
            kuu = lab.transpose(tf.ragged.boolean_mask(
                lab.transpose(tf.ragged.boolean_mask(kuu, inducing_variable._mask)), 
                inducing_variable._mask))
        else:
            mask = lab.tile(lab.expand_dims(inducing_variable._mask), axis=0, 
                            times=lab.rank(kuu) - lab.rank(inducing_variable._mask ),
                                *kuu.shape[:-lab.rank(inducing_variable._mask)], 
                                *((1,) * lab.rank(inducing_variable._mask)))
            kuu = lab.transpose(tf.ragged.boolean_mask(
                lab.transpose(tf.ragged.boolean_mask(kuu, mask).to_tensor), mask))
        return tf.linalg.LinearOperatorFullMatrix(kuu, is_non_singular=True, is_self_adjoint=True, 
                                                  is_positive_definite=True, is_square=True)
    else:
        raise NotImplementedError

def add_kuf_dim(z_and_kuf, z_and_kuf_new, inducing_variable):

    z, kuf = z_and_kuf
    z_new, kuf_new = z_and_kuf_new
    num_inputs = z.shape[-2]
    z_out = lab.concat(*[lab.concat(*[lab.concat(
                        lab.expand_dims(z[j, :], axis=-2), lab.uprank(zed, 2), axis=-1) 
                        for j in range(num_inputs)]) for zed in z_new]
                        )
    d = z_out.shape[-1]
    mask = MASKS[inducing_variable.mask_type](z_out, inducing_variable.components[:d])
    kuf_out = make_krp(kuf, kuf_new)
    return (z_out[..., mask, :], kuf_out[..., mask, :])
    
def add_dim(z, z_new, inducing_variable):
    """Given d dimensional inputs z obeying the mask constraint and 1-dimensional inputs z_new,
    construct d+1 dimensional inputs and apply the mask constraint"""
    z_new = lab.to_numpy(lab.uprank(z_new, 2))
    num_inputs = z.shape[-2]
    d = z.shape[-1]
    z_out = lab.concat(*[lab.concat(*[lab.concat(
                        lab.expand_dims(z[j, :], axis=-2), lab.uprank(zed, 2), axis=-1) 
                        for j in range(num_inputs)]) for zed in z_new]
                        )
    mask = MASKS[inducing_variable.mask_type](z_out, inducing_variable.components[:d+1])
    return z_out[mask, :]

def get_z(inducing_variable: MaskedProductInducingVariable):
    z1d = [lab.to_numpy(u.Z) for u in inducing_variable.components]
    if inducing_variable.mask_type == "none" or lab.prod(inducing_variable.Md) < 100000:
        z = [*np.meshgrid(*z1d)]
        z = [lab.expand_dims(z[d], axis=-1) for d in range(inducing_variable.D-1, -1, -1)]
        z = lab.reshape(lab.concat(*z, axis=-1), lab.prod(inducing_variable.Md), inducing_variable.D)
        inducing_variable._mask = MASKS[inducing_variable.mask_type](z, inducing_variable.components)
        if not inducing_variable.mask_type == "none":
            z = z[..., inducing_variable._mask, :]
    else:
        z = functools.reduce(lambda x, y: add_dim(x, y, inducing_variable), [z1d[d]
                                       for d in range(inducing_variable.D)])

    return z

class AdditiveInducingVariable(gp.inducing_variables.InducingVariables):

    def __init__(self, components : List[gp.inducing_variables.InducingVariables], mask_type: str="none",
                 cache_z = False):
        
        D = len(components)
        P = components[0].shape[-1]
        for u in components:
            if not u.shape[-2] == 1:
                raise ValueError("For additive-structure inducing variables, each component must be for 1D inputs."
                                 + " Received {}".format(u.shape[-2]))
            if not u.shape[-1] == P:
                raise ValueError("For additive-structured inducing variables, number of outputs must be consistent."
                                 + " Received {} and {} (and possible others)".format(P, u.shape[-1]))
        

        self.components = components
        self.Md = np.array([int(u.num_inducing) for u in self.components])
        self.D = D
        self.P = P
        
        self.M = lab.sum(self.Md)

    @property
    def num_inducing(self) -> tf.Tensor:
        return self.M
    
    @property
    def shape(self) -> Shape:
        return (self.M, self.D, self.P)
    
class AdditiveInducingVariableIFF(AdditiveInducingVariable):
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
    
@Kuf.register(AdditiveInducingVariable, gp.kernels.Sum, object)
def kuf_additive(inducing_variable: AdditiveInducingVariable, kernel: gp.kernels.Sum, x):
    if not len(kernel.kernels) == inducing_variable.D:
        raise ValueError("Inconsistent num dims in additive model: "
                         + "kernel has {} but inducing variable {}".format(len(kernel.kernels, inducing_variable.D)))
    if not kernel.on_separate_dimensions:
        raise ValueError("Additive inducing variables must have additive covariance "
                         + "(found kernel.on_separate_dimensions==False)")
    kufs = [Kuf(inducing_variable.components[d], kernel.kernels[d], 
                lab.expand_dims(x[..., d], axis=-1)).to_dense() for d in range(inducing_variable.D)]
    return tf.linalg.LinearOperatorFullMatrix(lab.concat(*kufs, axis=-2))

@Kuu.register(AdditiveInducingVariable, gp.kernels.Sum)
def kuu_additive(inducing_variable: AdditiveInducingVariable, kernel: gp.kernels.Sum):
    if not len(kernel.kernels) == inducing_variable.D:
        raise ValueError("Inconsistent num dims in additive model: "
                         + "kernel has {} but inducing variable {}".format(len(kernel.kernels, inducing_variable.D)))
    if not kernel.on_separate_dimensions:
        raise ValueError("Additive inducing variables must have additive covariance "
                         + "(found kernel.on_separate_dimensions==False)")

    kuus = [Kuu(inducing_variable.components[d], kernel.kernels[d]) for d in range(inducing_variable.D)]
    return tf.linalg.LinearOperatorBlockDiag(kuus,
                                             is_non_singular=True,
                                             is_self_adjoint=True,
                                             is_positive_definite=True,
                                             is_square=True)

==> anc/code/vff/inducing_variables/iff.py <==
"""
Integrated Fourier Features:
Conceptually, the features are:
    <φ_m, f> = \int_D \int f(x) e^(-i2π ξ^T x) dx / s(ξ) dξ
    D = [z_md - ε_1/2, z_md + ε_1/2] x ... x [z_md - ε_d/2, z_m + ε_d/2]
But for each z_md, it is assumed that -z_md is also present, and we change co-ordinates make the features real valued.
Also, we approximate the integral over ξ using a midpoint approximation for the purposes of calculating K_uf and K_uu.

(This approximation is mathematically equivalent to normalising by √s(ξ), which is more convenient for theory. For 
implementation, it suits us to use the definition above since then K_uf is not hyperparameter dependent, without any 
fiddly renormalisation in the lower bound calculation.)
"""

import gpflow as gp
import tensorflow as tf
import math
import lab
import lab.tensorflow
import functools
import numpy as np
from gpflow.mean_functions import MeanFunction
from gpflow.likelihoods import Gaussian
from gpflow.kernels import Kernel
from gpflow.posteriors import PrecomputedValue
from check_shapes import Shape
from typing import Optional, Union
from ..objectives import make_krp
from ..dispatch import sgpr_elbo, sgpr_precompute, posterior_precompute, Kuu, Kuf, spectral_density
from ..posteriors import PrecomputedOperator
from .composition import MaskedProductIFF, AdditiveInducingVariableIFF
from .vff import VariationalFourierFeature1D, VariationalFourierFeatureAdditive, VariationalFourierFeatureProduct
#from .wavelet import InducingWaveletFeature1D

MASKS = {
    "none" : lambda freqs, Md, eps : freqs < math.inf,
    "spherical" : lambda freqs, Md, eps : lab.sum((freqs/(Md*eps/2))**2, axis=-1) <= 1.,
    "symplectic" : lambda freqs, Md, eps : lab.sum(lab.abs(freqs/(Md*eps/2)), axis=-1) <= 1.,
}

class IntegratedFourierFeature1D(gp.inducing_variables.InducingVariables):

    def __init__(self, eps : float, M : int, num_outputs : int=1):
        self.Z = lab.expand_dims(lab.to_numpy(lab.range(M) * eps + eps/2), axis=-1)
        self.Z = lab.concat(self.Z, self.Z, axis=-2)
        self.epsilon = eps
        self.M = 2*M
        self.D = 1
        self.P = num_outputs

    @property
    def num_inducing(self) -> tf.Tensor:
        return self.M
    
    @property
    def shape(self) -> Shape:
        return (self.num_inducing, self.D, self.P)

class IntegratedFourierFeature(gp.inducing_variables.InducingVariables):
    """Integrated Fourier Feature class
    """

    def __init__(self, epsilon : lab.Numeric, Md : lab.Numeric,
                 mask_type : Optional[Union[str, int]] = "spherical", D : Optional[int] = None):
        """Provide either the inducing frequencies z or the maximum number in each dimension and mask type"""
        if isinstance(Md, int):
            if D is None:
                D = 1
            Md = np.array([Md for _ in range(D)], dtype=np.int64)
        # now Md is iterable -- just confirm it's the right length
        if not len(Md) == D:
            raise ValueError("Md should be a single value or length D but got length {} and D={}".format(
                len(Md), D
            ))
        if isinstance(epsilon, float) or lab.is_scalar(epsilon) or len(epsilon) == 1:
            epsilon = lab.uprank(lab.squeeze(np.array([epsilon for _ in range(D)])), 1)
        self.freqs1d = [lab.to_numpy(lab.range(int(Md[d]//2)) * epsilon[d] + epsilon[d]/2) for d in range(D)]
        self.Md = Md
        self.mask_type = mask_type
        self.epsilon = epsilon

        # duplicate to account for cos and sin components
        freqs = [lab.concat(f, f, axis=-1) for f in self.freqs1d]

        # if the frequency grid is small or the there's no mask, then just do this directly
        if mask_type == "none" or lab.prod(Md) < 100:
            freqs = [*np.meshgrid(*freqs)]
            freqs = [lab.expand_dims(freqs[d], axis=-1) for d in range(D-1, -1, -1)]
            freqs = lab.reshape(lab.concat(*freqs, axis=-1), lab.prod(Md), D)
            self._mask = MASKS[mask_type](freqs, Md, epsilon)
            self.z = freqs[self._mask, :]

        else:
            # build up the frequencies carefully, saving memory
            def add_dim(f, f_new):
                """Given d dimensional frequencies f obeying the mask constraint and 1-dimensional frequencies f_new,
                construct d+1 dimensional frequencies and apply the mask constraint"""
                f_new = lab.to_numpy(lab.uprank(f_new, 2))
                num_freqs = f.shape[-2]
                d = f.shape[-1]
                f_out = lab.concat(*[lab.concat(*[lab.concat(
                                    lab.expand_dims(f[j, :], axis=-2), lab.uprank(eff, 2), axis=-1) 
                                    for j in range(num_freqs)]) for eff in f_new]
                                    )
                mask = MASKS[mask_type](f_out, Md[:d+1], epsilon[:d+1])
                return f_out[mask, :]
            self.z = functools.reduce(add_dim, 
                                    [lab.expand_dims(lab.to_numpy(freqs[d]), axis=-1) for d in range(D)])
         
        # temp
        self.Z = self.z
    @property
    def num_inducing(self) -> tf.Tensor:
        return self.z.shape[-2]
    
    @property
    def shape(self) -> Shape:
        """Only single output for now"""
        return (*self.z.shape, 1)
    
@sgpr_elbo.register((IntegratedFourierFeature, MaskedProductIFF, AdditiveInducingVariableIFF,
                     VariationalFourierFeature1D, VariationalFourierFeatureProduct, VariationalFourierFeatureAdditive,
                     #InducingWaveletFeature1D
                     ), 
                     Kernel, object)
def sgpr_elbo_iff(inducing_variable : IntegratedFourierFeature, kernel : Kernel, model : object):
    noise_var = model.likelihood.variance
    kuu = Kuu(inducing_variable, kernel)
    rt_kuu = kuu.cholesky()
    N = model.data[0].shape[-2]

    B = rt_kuu.solve(lab.transpose(rt_kuu.solve(model.B))/noise_var)
    rtA = lab.chol(lab.eye(model.B.dtype, model.B.shape[-1]) + B)
    ybar = rt_kuu.solve(model.ybar/noise_var)

    logdet_term = 2 * lab.sum(lab.log(lab.diag_extract(rtA)))  + N * tf.math.log(2*math.pi*model.likelihood.variance)
    
    trace_term = tf.reduce_sum(kernel(model.data[0], full_cov=False))/noise_var - tf.reduce_sum(tf.linalg.diag_part(B))
    quadratic_term = (model.signal_energy/noise_var 
                      - tf.reduce_sum(tf.linalg.triangular_solve(rtA, ybar, lower=True)**2)
    )
    
    objective = - 0.5 * (trace_term + logdet_term + quadratic_term)

    return lab.squeeze(objective)

@sgpr_precompute.register((IntegratedFourierFeature, MaskedProductIFF, AdditiveInducingVariableIFF, IntegratedFourierFeature1D,
                    VariationalFourierFeature1D, VariationalFourierFeatureProduct, VariationalFourierFeatureAdditive,
                    #InducingWaveletFeature1D
                    ), 
                    Kernel, object)
def sgpr_precompute_iff(inducing_variable : IntegratedFourierFeature, kernel : Kernel, model : object):
    model.signal_energy = lab.sum(model.data[1]**2)
    M = inducing_variable.num_inducing
    out_dim = model.data[1].shape[-1]
    model.B = lab.to_numpy(lab.zeros(gp.config.default_float(), M, M))
    model.ybar = lab.to_numpy(lab.zeros(gp.config.default_float(), M, out_dim))

    
    # chunk 10^4 at a time
    N = model.data[0].shape[-2]
    for i in range(0, N, 10000):
        x_chunk = model.data[0][..., i:(i+10000), :]
        y_chunk = model.data[1][..., i:(i+10000), :]
        
        kuf_chunk = Kuf(inducing_variable, kernel, lab.to_numpy(x_chunk))
        
        model.B = model.B + (kuf_chunk @ kuf_chunk.adjoint()).to_dense() # M x M
        model.ybar = model.ybar + kuf_chunk @ y_chunk # M x P
    model.B = (model.B + lab.transpose(model.B))/2

@posterior_precompute.register((IntegratedFourierFeature, MaskedProductIFF, AdditiveInducingVariableIFF, IntegratedFourierFeature1D,
                    VariationalFourierFeature1D, VariationalFourierFeatureProduct, VariationalFourierFeatureAdditive), 
                    Kernel, MeanFunction, Gaussian, (tf.Tensor, np.ndarray),
                               (tf.Tensor, np.ndarray))
def posterior_precompute_iff(inducing_variable: IntegratedFourierFeature,
                                      kernel: Kernel,
                                      mean_function: MeanFunction,
                                      likelihood: Gaussian,
                                      X_data: tf.Tensor,
                                      Y_data: tf.Tensor):
    """Precompute training data related terms. The only difference from the fallback is we push the Kuf computation 
    to numpy and cpu."""

    M = inducing_variable.num_inducing
    err = Y_data - mean_function(X_data)

    kuf = Kuf(inducing_variable, kernel, lab.to_numpy(X_data))
    kuu = Kuu(inducing_variable, kernel)

    sigma_sq = tf.squeeze(likelihood.variance_at(X_data), axis=-1)
    sigma = tf.sqrt(sigma_sq)

    L = kuu.cholesky()  
    kuf_rotated = L.solve(kuf.to_dense()/sigma)
    A = tf.linalg.matmul(kuf_rotated, kuf_rotated, transpose_b=True) + tf.eye(
        M, dtype=gp.config.default_float()
    )  
    rtA = tf.linalg.cholesky(A)  
    ybar = tf.linalg.matmul(kuf_rotated, err / sigma[..., None])
    c = tf.linalg.triangular_solve(rtA, ybar, lower=True)

    D = err.shape[1]
    M = X_data.shape[0]
    D_dynamic = D is None
    M_dynamic = M is None

    #TODO: for now, this has been modified ad hoc to get linear operator L to work. Fine for fused predict, but not 
    # suitable more generally.
    return (
        PrecomputedOperator(L), 
        PrecomputedValue(rtA, (M_dynamic, D_dynamic)), 
        PrecomputedValue(c, (M_dynamic, D_dynamic))
    )

@Kuf.register(IntegratedFourierFeature, Kernel, object)
def Kuf_iff(inducing_variable: IntegratedFourierFeature, kernel: Kernel, x):
    """When rescaled to be independent of the hyperparameters, Kuf in 1D has the cosine and sine elements

        c(z_m, x_n)_cos = √2 cos (2π z_m x_n)
        c(z_m, x_n)_sin = √2 sin (2π z_m x_n)

    and in higher dimension, Kuf is the Khatri-Rao product of Kuf in each dimension, assuming the inducing frequencies 
    are gridded. We assume the frequencies are indeed on a subset of grid points, specified by the mask.
    """
    D = inducing_variable.z.shape[-1]
    if lab.prod(inducing_variable.Md) < 100:
        # small number of features, don't worry too much about memory
        corr_matrix = functools.reduce(make_krp, [make_single_corr_matrix(x[..., d], 
                                                inducing_variable.freqs1d[d]) for d in range(D)]
        )[inducing_variable._mask, :]
    else:
        _, corr_matrix = functools.reduce(lambda x, y: add_corr_dim(x, y, inducing_variable), [
            (lab.expand_dims(lab.concat(inducing_variable.freqs1d[d], inducing_variable.freqs1d[d], axis=-1), 
                             axis=-1),
                make_single_corr_matrix(x[..., d], inducing_variable.freqs1d[d]), 
            ) 
                for d in range(D)]
        )
    return tf.linalg.LinearOperatorFullMatrix(corr_matrix)
        
@Kuu.register(IntegratedFourierFeature, Kernel)
def Kuu_iff(inducing_variable: IntegratedFourierFeature, kernel: Kernel):
    """When rescaled as Kuf, so that Kuf is independent of the hyperparameters, Kuu is just a diagonal matrix of 
    spectral density evaluations scaled by 1/(ε_1...ε_D)"""
    vol = lab.prod(inducing_variable.epsilon)
    return tf.linalg.LinearOperatorInversion(tf.linalg.LinearOperatorDiag(
                (spectral_density(kernel, inducing_variable.z)*vol),
                is_non_singular=True,
                is_self_adjoint=True,
                is_positive_definite=True,
                is_square=True
            ))

@Kuf.register(IntegratedFourierFeature1D, Kernel, object)
def Kuf_iff_1D(inducing_variable: IntegratedFourierFeature1D, kernel: Kernel, x):
    prod = 2*math.pi*lab.squeeze(x, axis=-1) * inducing_variable.Z[..., :int(inducing_variable.num_inducing//2), :]
    out = lab.concat(lab.sqrt(2) * lab.cos(prod), lab.sqrt(2) * lab.sin(prod), axis=-2)
    return tf.linalg.LinearOperatorFullMatrix(out)

def make_single_corr_matrix(x, f):
    prod = 2*math.pi*lab.expand_dims(x, axis=-1) * lab.expand_dims(f, axis=-2)
    out = lab.transpose(
        lab.concat(lab.sqrt(2) * lab.cos(prod), lab.sqrt(2) * lab.sin(prod), axis=-1)
    )
    return out

def add_corr_dim(f_and_mat, f_and_mat_new, inducing_variable):
    f, a = f_and_mat
    f_new, b = f_and_mat_new
    num_freqs = f.shape[-2]
    f_out = lab.concat(*[lab.concat(*[lab.concat(
        lab.expand_dims(f[j, :], axis=-2), lab.uprank(eff, 2), axis=-1)
        for j in range(num_freqs)]) for eff in f_new]
    )
    D_loc = f_out.shape[-1]
    mask = MASKS[inducing_variable.mask_type](f_out, inducing_variable.Md[:D_loc], inducing_variable.epsilon[:D_loc])

    out = make_krp(a, b)
    return (f_out[mask, :], out[mask, :])

==> anc/code/vff/inducing_variables/vff.py <==
"""Variational Fourier Features. In one dimension:
    <φ_m, f> = <e^(i2π m/(b-a)), f>_H
    where H is reproducing kernel Hilbert space corresponding to the kernel of f and the inner product is taken over 
    the interval [a, b]. The range of m is assumed to be symmetric about 0 and include 0; for higher dimensions, we can 
    use the product of these (that is, a regular rectangular grid)
The elements of K_uu are RKHS norms of the form <φ_m, φ_m>_h (the off-diagonals are zero). For lower order Matérn 
kernels in one dimension, these norms are known and given in the reference. For higher dimensions, we only have simple 
sum-over-dimensions or product-over-dimensions compositions of these features.

The key reference is 'Variational Fourier Features for Gaussian Processes', James Hensman, Nicolas Durrande and Arno 
Solin. https://jmlr.org/papers/v18/16-579.html.

@article{JMLR:v18:16-579,
  author  = {James Hensman and Nicolas Durrande and Arno Solin},
  title   = {Variational Fourier Features for Gaussian Processes},
  journal = {Journal of Machine Learning Research},
  year    = {2018},
  volume  = {18},
  number  = {151},
  pages   = {1--52},
  url     = {http://jmlr.org/papers/v18/16-579.html}
}

TODO: The paper has methods to compute Kuf outside of [a, b], but these terms are hyperparameter dependent 
(so they're incompatible with precomputing). We need a way to use a separate code path at test time... one 
possibility is a custom posterior method which implements the corrections.
"""

import gpflow as gp
import tensorflow as tf
import math
import lab
import lab.tensorflow
import functools
import numpy as np
from gpflow.mean_functions import MeanFunction
from gpflow.likelihoods import Gaussian
from gpflow.kernels import Kernel
from gpflow.posteriors import PrecomputedValue
from check_shapes import Shape
from typing import Optional, Union
from ..objectives import make_krp
from ..dispatch import sgpr_elbo, sgpr_precompute, posterior_precompute, Kuu, Kuf, spectral_density
from ..posteriors import PrecomputedOperator
from .composition import MaskedProductKronecker, AdditiveInducingVariable

MASKS = {
    "none" : lambda freqs, Md, eps : freqs < math.inf,
    "spherical" : lambda freqs, Md, eps : lab.sum((freqs/(Md*eps/2))**2, axis=-1) <= 1.,
    "symplectic" : lambda freqs, Md, eps : lab.sum(lab.abs(freqs/(Md*eps/2)), axis=-1) <= 1.,
}

class VariationalFourierFeature1D(gp.inducing_variables.InducingVariables):
    """Variational Fourier features in one dimension.
    """

    def __init__(self, a : float, b : float, M : int, num_outputs : int=1):
        self.Z = lab.expand_dims(lab.to_numpy(lab.range(M) / (b-a)), axis=-1)
        self.Z = lab.concat(self.Z, self.Z[..., 1:, :], axis=-2)
        self.a = a
        self.b = b
        self.M = 2*M - 1
        self.D = 1
        self.P = num_outputs

    @property
    def num_inducing(self) -> tf.Tensor:
        return self.M
    
    @property
    def shape(self) -> Shape:
        return (self.num_inducing, self.D, self.P)
    
class VariationalFourierFeatureProduct(MaskedProductKronecker):

    def __init__(self, a : lab.Numeric, b : lab.Numeric, Md : lab.Numeric, 
                 mask_type: str="none", D : Optional[int] = None):
        """Provide either the inducing frequencies z or the maximum number in each dimension and mask type"""
        if isinstance(Md, int):
            if D is None:
                D = 1
            Md = np.array([Md for _ in range(D)], dtype=np.int64)
        # now Md is iterable -- just confirm it's the right length
        if not len(Md) == D:
            raise ValueError("Md should be a single value or length D but got length {} and D={}".format(
                len(Md), D
            ))
        if isinstance(a, float) or lab.is_scalar(a) or len(a) == 1:
            a = lab.uprank(lab.squeeze(np.array([a for _ in range(D)])), 1)
        if isinstance(b, float) or lab.is_scalar(b) or len(b) == 1:
            b = lab.uprank(lab.squeeze(np.array([b for _ in range(D)])), 1)

        super().__init__([VariationalFourierFeature1D(a[d], b[d], Md[d]) for d in range(D)], mask_type=mask_type)
        self.a = a
        self.b = b

class VariationalFourierFeatureAdditive(AdditiveInducingVariable):
    def __init__(self, a : lab.Numeric, b : lab.Numeric, Md : lab.Numeric, D : Optional[int] = None):
        """Provide either the inducing frequencies z or the maximum number in each dimension and mask type"""
        if isinstance(Md, int):
            if D is None:
                D = 1
            Md = np.array([Md for _ in range(D)], dtype=np.int64)
        # now Md is iterable -- just confirm it's the right length
        if not len(Md) == D:
            raise ValueError("Md should be a single value or length D but got length {} and D={}".format(
                len(Md), D
            ))
        if isinstance(a, float) or lab.is_scalar(a) or len(a) == 1:
            a = lab.uprank(lab.squeeze(np.array([a for _ in range(D)])), 1)
        if isinstance(b, float) or lab.is_scalar(b) or len(b) == 1:
            b = lab.uprank(lab.squeeze(np.array([b for _ in range(D)])), 1)

        super().__init__([VariationalFourierFeature1D(a[d], b[d], Md[d]) for d in range(D)])
        self.a = a
        self.b = b

@Kuf.register(VariationalFourierFeature1D, Kernel, object)
def kuf_vff_1d(inducing_variable: VariationalFourierFeature1D, 
               kernel: Kernel,
               x):
    if lab.any(x > inducing_variable.b) or lab.any(x < inducing_variable.a):
        raise ValueError("VFF is implemented only within the boundary [a, b] = [{}, {}]".format(inducing_variable.a, 
                    inducing_variable.b) + " but some inputs were found outside the boundary.")
    prod = 2*math.pi*lab.squeeze(x, axis=-1) * inducing_variable.Z[..., :int((inducing_variable.num_inducing+1)//2), :]
    out = lab.concat(lab.cos(prod), lab.sin(prod[..., 1:, :]), axis=-2)
    return tf.linalg.LinearOperatorFullMatrix(out)

@Kuu.register(VariationalFourierFeature1D, gp.kernels.Matern12)
def kuu_vff_matern12(inducing_variable: VariationalFourierFeature1D, kernel: gp.kernels.Matern12):
    omegas = 2.*np.pi*lab.squeeze(inducing_variable.Z[..., :int((inducing_variable.num_inducing+1)//2), :], axis=-1)
    two_or_four = gp.utilities.to_default_float(tf.where(omegas==0, 2., 4.))
    diag = ((inducing_variable.b - inducing_variable.a) 
            * (1/kernel.lengthscales**2 + omegas**2)
            * kernel.lengthscales / kernel.variance / two_or_four
    )
    vec = tf.ones_like(diag) / lab.sqrt(1.*kernel.variance)
    cos_term = tf.linalg.LinearOperatorLowRankUpdate(
        tf.linalg.LinearOperatorDiag(diag, is_positive_definite=True, is_self_adjoint=True), 
        lab.expand_dims(vec, axis=-1) 
    )

    omegas = omegas[omegas!=0]
    diag = ((inducing_variable.b - inducing_variable.a) 
            * (1/kernel.lengthscales**2 + omegas**2)
            * kernel.lengthscales / kernel.variance / 4.
    )
    sin_term = tf.linalg.LinearOperatorDiag(diag, is_positive_definite=True, is_self_adjoint=True)

    return tf.linalg.LinearOperatorBlockDiag([cos_term, sin_term],
                                             is_non_singular=True,
                                             is_positive_definite=True,
                                             is_self_adjoint=True,
                                             is_square=True)

@Kuu.register(VariationalFourierFeature1D, gp.kernels.Matern32)
def kuu_vff_matern32(inducing_variable: VariationalFourierFeature1D, kernel: gp.kernels.Matern32):
    omegas = 2.*np.pi*lab.squeeze(inducing_variable.Z[..., :int((inducing_variable.num_inducing+1)//2), :], axis=-1)
    four_or_eight = gp.utilities.to_default_float(tf.where(omegas==0, 4., 8.))
    diag = ((inducing_variable.b - inducing_variable.a) 
            * (3/kernel.lengthscales**2 + omegas**2)**2
            * kernel.lengthscales**3 / lab.sqrt(3)**3 / kernel.variance / four_or_eight
    )
    vec = tf.ones_like(diag) / lab.sqrt(1.*kernel.variance)
    cos_term = tf.linalg.LinearOperatorLowRankUpdate(
        tf.linalg.LinearOperatorDiag(diag, is_positive_definite=True, is_self_adjoint=True), 
        lab.expand_dims(vec, axis=-1) 
    )

    omegas = omegas[omegas!=0]
    diag = ((inducing_variable.b - inducing_variable.a) 
            * (3/kernel.lengthscales**2 + omegas**2)**2
            * kernel.lengthscales**3 / lab.sqrt(3)**3 / kernel.variance / 8.
    )
    vec = omegas * kernel.lengthscales / lab.sqrt(5 * kernel.variance)
    sin_term = tf.linalg.LinearOperatorLowRankUpdate(
        tf.linalg.LinearOperatorDiag(diag, is_positive_definite=True, is_self_adjoint=True), 
        lab.expand_dims(vec, axis=-1) 
    )

    return tf.linalg.LinearOperatorBlockDiag([cos_term, sin_term],
                                             is_non_singular=True,
                                             is_positive_definite=True,
                                             is_self_adjoint=True,
                                             is_square=True)

@Kuu.register(VariationalFourierFeature1D, gp.kernels.Matern52)
def kuu_vff_matern52(inducing_variable: VariationalFourierFeature1D, kernel: gp.kernels.Matern52):
    omegas = 2.*np.pi*lab.squeeze(inducing_variable.Z[..., :int((inducing_variable.num_inducing+1)//2), :], axis=-1)
    sixteen_or_thirtytwo = gp.utilities.to_default_float(tf.where(omegas==0, 16., 32.))
    v1 = (3/5*(omegas * kernel.lengthscales)**2 - 1) / lab.sqrt(8*kernel.variance)
    v2 = tf.ones_like(v1) / lab.sqrt(1.*kernel.variance)
    vec = lab.concat(lab.expand_dims(v1, axis=-1), lab.expand_dims(v2, axis=-1), axis=-1)
    diag = (3 * (inducing_variable.b - inducing_variable.a) 
            * (5/kernel.lengthscales**2 + omegas**2)**3
            * kernel.lengthscales**5 / lab.sqrt(5)**5 / kernel.variance / sixteen_or_thirtytwo
    )
    cos_term = tf.linalg.LinearOperatorLowRankUpdate(
        tf.linalg.LinearOperatorDiag(diag, is_positive_definite=True, is_self_adjoint=True), 
        vec 
    )

    omegas = omegas[1:, ...]
    diag = (3*(inducing_variable.b - inducing_variable.a) 
            * (5/kernel.lengthscales**2 + omegas**2)**3
            * kernel.lengthscales**5 / lab.sqrt(5)**5 / kernel.variance / 32.
    )
    vec = lab.sqrt(3/5/kernel.variance) * omegas * kernel.lengthscales
    sin_term = tf.linalg.LinearOperatorLowRankUpdate(
        tf.linalg.LinearOperatorDiag(diag, is_positive_definite=True, is_self_adjoint=True), 
        lab.expand_dims(vec, axis=-1) 
    )
    return tf.linalg.LinearOperatorBlockDiag([cos_term, sin_term],
                                             is_non_singular=True,
                                             is_positive_definite=True,
                                             is_self_adjoint=True,
                                             is_square=True)

==> anc/code/vff/inducing_variables/vish.py <==
"""
Variational inducing spherical harmonics:
    <φ_m, f> = <φ_m, f>_H
    where H is the reproducing kernel Hilbert space corresponding to a stationary kernel on the sphere, and f is either 
    directly modelled on a sphere, or the kernel on the original domain includes an affine mapping onto the sphere,
    and φ_m are the spherical harmonics, chosen in increasing order.

The values for K_uu are the spherical harmonic expansion coefficients of the kernel. These are calculated using the
Funk-Hecke theorem.

The key reference is 'Sparse Gaussian Processes with Spherical Harmonic Features', Vincent Dutordoir, Nicolas Durrande 
and James Hensman, ICML 2020. http://proceedings.mlr.press/v119/dutordoir20a

    
@InProceedings{pmlr-v119-dutordoir20a,
    title = 	 {Sparse {G}aussian Processes with Spherical Harmonic Features},
    author =       {Dutordoir, Vincent and Durrande, Nicolas and Hensman, James},
    booktitle = 	 {Proceedings of the 37th International Conference on Machine Learning},
    pages = 	 {2793--2802},
    year = 	 {2020},
    editor = 	 {III, Hal Daumé and Singh, Aarti},
    volume = 	 {119},
    series = 	 {Proceedings of Machine Learning Research},
    month = 	 {13--18 Jul},
    publisher =    {PMLR},
    pdf = 	 {http://proceedings.mlr.press/v119/dutordoir20a/dutordoir20a.pdf},
    url = 	 {https://proceedings.mlr.press/v119/dutordoir20a.html},
}

"""

import gpflow as gp
import tensorflow as tf
import math
import numpy as np
import lab
import lab.tensorflow
import spherical_harmonics.tensorflow
from gpflow.inducing_variables import InducingVariables
from gpflow.base import MeanAndVariance, TensorType
from gpflow.mean_functions import MeanFunction
from gpflow.likelihoods import Gaussian
from gpflow.posteriors import PrecomputedValue, PrecomputeCacheType
from check_shapes import Shape
from typing import cast, Tuple
from ..functional.functional import _funk_hecke
from ..kernels import IsotropicSpherical, Chordal
from ..spectral_densities import spectral_density
from ..dispatch import sgpr_elbo, sgpr_precompute, posterior_precompute, conditional_posterior_with_precompute, Kuu, Kuf
from ..posteriors import PrecomputedOperator

class SphericalHarmonicFeature(InducingVariables):
    """Inducing Spherical Harmonic class. This is intended for modelling on R^D by mapping it onto S^D, and using 
    covariance functions on R^{D+1} restricted to S^D. 
    """

    def __init__(self, dimension: int, max_degree: int):
        self.dimension = dimension
        self.max_degree = max_degree
        self.basis_functions = spherical_harmonics.SphericalHarmonics(dimension+1, max_degree)
        self._eigenvalues = {}

    @property
    def num_inducing(self) -> tf.Tensor:
        return len(self.basis_functions)
    
    @property
    def shape(self) -> Shape:
        """Only single output"""
        return (len(self.basis_functions), self.dimension, 1)
    
    def eigenvalues(self, max_degree: int, shape_function) -> tf.Tensor:
        if max_degree not in self._eigenvalues:
            values = []
            for n in range(max_degree):
                v = _funk_hecke(shape_function, n, self.dimension+1)
                values.append(lab.expand_dims(lab.to_numpy(v), axis=-1))
            self._eigenvalues[max_degree] = lab.concat(*values)
        return self._eigenvalues[max_degree]


@sgpr_precompute.register(SphericalHarmonicFeature, Chordal, object)
def sgpr_precompute_vish(inducing_variable : InducingVariables, kernel : Chordal, model : object):
    """Chordal spherical harmonics precompute. The only meaningful computation is the signal energy
        ν^2 = ∑_n y_n^2
    and the eigenvalues of the covariance function, which are computed using the Funk-Hecke method.
    """
    model.signal_energy = tf.squeeze(tf.reduce_sum(model.data[1]**2, axis=-2))
    _ = inducing_variable.eigenvalues(inducing_variable.max_degree, kernel.shape_function)

@sgpr_elbo.register(SphericalHarmonicFeature, Chordal, object)
def sgpr_elbo_vish(inducing_variable: SphericalHarmonicFeature, kernel: Chordal, model: object):
    x = tf.concat([ (model.data[0]/kernel.lengthscales), kernel.bias*tf.ones_like(model.data[0][..., :1])], axis=1)
    r = tf.linalg.norm(x, axis=-1, keepdims=True)
    x = x/r
    # then treat as standard SGPR
    sigma = tf.sqrt(model.likelihood.variance)
    kuf = Kuf(inducing_variable, kernel, x)
    kuu = Kuu(inducing_variable, kernel)
    # Linear operators appear to mess with the optimiser, so try customising the calculations
    kuu_diag_inv = kuu._operator.diag

    kff_diag = kernel(model.data[0], full_cov=False)
    M, N = kuf.shape[-2:]
    #kuf_rotated = kuu.cholesky().solve(kuf.to_dense()/sigma)
    kuf_rotated = lab.expand_dims(lab.sqrt(kuu_diag_inv), axis=-1) * kuf.to_dense()/sigma
    B = tf.linalg.matmul(kuf_rotated, kuf_rotated, transpose_b=True)
    A = tf.linalg.eye(M, dtype=gp.config.default_float()) + B
    rtA = tf.linalg.cholesky(A)
    ybar = tf.linalg.matmul(kuf_rotated, (model.data[1] - model.mean_function(model.data[0]))/sigma)

    trace_term = tf.reduce_sum(kff_diag) / model.likelihood.variance - tf.reduce_sum(tf.linalg.diag_part(B))
    vec = tf.linalg.triangular_solve(rtA, ybar, lower=True)
    quadratic_term = model.signal_energy / model.likelihood.variance - tf.reduce_sum(vec**2)
    logdet_term = (2*tf.reduce_sum(tf.math.log(tf.linalg.diag_part(rtA))) 
                   + N * tf.math.log(2*math.pi*model.likelihood.variance)
    )

    return - 0.5 * (trace_term + logdet_term + quadratic_term)

@conditional_posterior_with_precompute.register(SphericalHarmonicFeature, Chordal, tuple, (tf.Tensor, np.ndarray),
                                                bool, bool, int)
def conditional_posterior_with_precompute_vish_chordal(inducing_variable : SphericalHarmonicFeature, kernel : Chordal, 
                                          cache: Tuple[tf.Tensor, ...], Xnew: TensorType,
                                          full_cov: bool, full_output_cov: bool,
                                          num_latent_gps: int) -> MeanAndVariance:
    """VISH chordal posterior"""
    #L, rtA, c = cache
    Linv, rtA, c = cache


    Xnew = cast(tf.Tensor, Xnew)
    x = tf.concat([ (Xnew/kernel.lengthscales), kernel.bias*tf.ones_like(Xnew[..., :1])], axis=1)
    r = tf.linalg.norm(x, axis=-1, keepdims=True)
    x = x/r

    Kus = Kuf(inducing_variable, kernel, x)
    #tmp1 = L.solve(Kus).to_dense()
    tmp1 = lab.expand_dims(Linv, axis=-1) * Kus.to_dense()
    tmp2 = tf.linalg.triangular_solve(rtA, tmp1, lower=True)
    mean = tf.linalg.matmul(tmp2, c, transpose_a=True)
    if full_cov:
        var = (kernel(Xnew) + tf.linalg.matmul(tmp2, tmp2, transpose_a=True) 
               - tf.linalg.matmul(tmp1, tmp1, transpose_a=True)
        )
        var = tf.tile(var[None, ...], [num_latent_gps, 1, 1]) # [P, N, N]
    else:
        var = kernel(Xnew, full_cov=False) + tf.reduce_sum(tf.square(tmp2), 0) - tf.reduce_sum(tf.square(tmp1), 0)
        var = tf.tile(var[:, None], [1, num_latent_gps]) # [N, P]
    
    return mean, var

@posterior_precompute.register(SphericalHarmonicFeature, Chordal, MeanFunction, Gaussian, (tf.Tensor, np.ndarray),
                               (tf.Tensor, np.ndarray))
def posterior_precompute_vish_chordal(inducing_variable: SphericalHarmonicFeature,
                                      kernel: Chordal,
                                      mean_function: MeanFunction,
                                      likelihood: Gaussian,
                                      X_data: tf.Tensor,
                                      Y_data: tf.Tensor):
    X_data = cast(tf.Tensor, X_data)
    x = tf.concat([ (X_data/kernel.lengthscales), kernel.bias*tf.ones_like(X_data[..., :1])], axis=1)
    r = tf.linalg.norm(x, axis=-1, keepdims=True)
    x = x/r

    M = inducing_variable.num_inducing
    err = Y_data - mean_function(x)

    kuf = Kuf(inducing_variable, kernel, x)
    kuu = Kuu(inducing_variable, kernel, jitter=gp.config.default_jitter())

    sigma_sq = tf.squeeze(likelihood.variance_at(x), axis=-1)
    sigma = tf.sqrt(sigma_sq)

    #L = kuu.cholesky()  
    Linv = lab.sqrt(kuu._operator.diag)
    #kuf_rotated = L.solve(kuf.to_dense()/sigma)
    kuf_rotated = lab.expand_dims(Linv, axis=-1) * kuf.to_dense()/sigma
    A = tf.linalg.matmul(kuf_rotated, kuf_rotated, transpose_b=True) + tf.eye(
        M, dtype=gp.config.default_float()
    )  
    rtA = tf.linalg.cholesky(A)  
    ybar = tf.linalg.matmul(kuf_rotated, err / sigma[..., None])
    c = tf.linalg.triangular_solve(rtA, ybar, lower=True)

    D = err.shape[1]
    M = X_data.shape[0]
    D_dynamic = D is None
    M_dynamic = M is None

    #TODO: for now, this has been modified ad hoc to get linear operator L to work. Fine for fused predict, but not 
    # suitable more generally.
    return (
        PrecomputedOperator(Linv), 
        PrecomputedValue(rtA, (M_dynamic, D_dynamic)), 
        PrecomputedValue(c, (M_dynamic, D_dynamic))
    )

@Kuu.register(SphericalHarmonicFeature, Chordal)
def Kuu_vish_chordal(inducing_variable: SphericalHarmonicFeature, kernel: Chordal, jitter=None):
    vals = kernel.variance * inducing_variable.eigenvalues(inducing_variable.max_degree, kernel.shape_function)
    num_per_level = [spherical_harmonics.fundamental_set.num_harmonics(inducing_variable.dimension+1, n) 
                     for n in range(inducing_variable.max_degree)]
    kuu_inv_diag = tf.concat(values=[tf.repeat(vals[i], r) for i, r in enumerate(num_per_level)], axis=0)
    return tf.linalg.LinearOperatorInversion(tf.linalg.LinearOperatorDiag(kuu_inv_diag,
                is_non_singular=True,
                is_self_adjoint=True,
                is_positive_definite=True,
                is_square=True
        ))

@Kuf.register(SphericalHarmonicFeature, Chordal, object)
def Kuf_vish_chordal(inducing_variable: SphericalHarmonicFeature, kernel: Chordal, x):
    return tf.linalg.LinearOperatorFullMatrix(tf.transpose(inducing_variable.basis_functions(x)))

==> anc/code/vff/initialise.py <==
"""Conditional variance initialiser from Burt et al 2019/2020 
(https://github.com/markvdw/RobustGP/tree/master/robustgp/init_methods)
"""

import numpy as np
import scipy
import warnings
from typing import Callable, Optional

import gpflow as gp
import tensorflow as tf
import lab.tensorflow

class InducingPointInitializer:
    def __init__(self, seed: Optional[int] = 0, randomized: Optional[bool] = True, **kwargs):
        self._randomized = randomized
        self.seed = seed if self.randomized else None

    def __call__(self, training_inputs: np.ndarray, M: int,
                 kernel: Callable[[np.ndarray, Optional[np.ndarray], Optional[bool]], np.ndarray]):
        if self.seed is not None:
            restore_random_state = np.random.get_state()
            np.random.seed(self.seed)
        else:
            restore_random_state = None

        Z = self.compute_initialisation(training_inputs, M, kernel)

        if self.seed is not None:
            np.random.set_state(restore_random_state)

        return Z

    def compute_initialisation(self, training_inputs: np.ndarray, M: int,
                               kernel: Callable[[np.ndarray, Optional[np.ndarray], Optional[bool]], np.ndarray]):
        raise NotImplementedError

    @property
    def randomized(self):
        return self._randomized

    def __eq__(self, other):
        if isinstance(other, self.__class__):
            return self.__dict__ == other.__dict__
        else:
            return False

    def __repr__(self):
        params = ', '.join([f'{k}={v}' for k, v in self.__dict__.items() if k not in ['_randomized']])
        return f"{type(self).__name__}({params})"

class ConditionalVariance(InducingPointInitializer):
    def __init__(self, sample: Optional[bool] = False, threshold: Optional[int] = 0.0, seed: Optional[int] = 0,
                 **kwargs):
        """
        :param sample: bool, if True, sample points into subset to use with weights based on variance, if False choose
        point with highest variance at each iteration
        :param threshold: float or None, if not None, if tr(Kff-Qff)<threshold, stop choosing inducing points as the approx.
        has converged.
        """
        super().__init__(seed=seed, randomized=True, **kwargs)
        self.sample = sample
        self.threshold = threshold

    def compute_initialisation(self, training_inputs: np.ndarray, M: int,
                               kernel: Callable[[np.ndarray, Optional[np.ndarray], Optional[bool]], np.ndarray]):
        """
        The version of this code without sampling follows the Greedy approximation to MAP for DPPs in
        @incollection{NIPS2018_7805,
                title = {Fast Greedy MAP Inference for Determinantal Point Process to Improve Recommendation Diversity},
                author = {Chen, Laming and Zhang, Guoxin and Zhou, Eric},
                booktitle = {Advances in Neural Information Processing Systems 31},
                year = {2018},
            }
        and the initial code is based on the implementation of this algorithm (https://github.com/laming-chen/fast-map-dpp)
        It is equivalent to running a partial pivoted Cholesky decomposition on Kff (see Figure 2 in the below ref.),
        @article{fine2001efficient,
                title={Efficient SVM training using low-rank kernel representations},
                author={Fine, Shai and Scheinberg, Katya},
                journal={Journal of Machine Learning Research},
                year={2001}
            }
        TODO: IF M ==1 this throws errors, currently throws an assertion error, but should fix
        Initializes based on variance of noiseless GP fit on inducing points currently in active set
        Complexity: O(NM) memory, O(NM^2) time
        :param training_inputs: [N,D] numpy array,
        :param M: int, number of points desired. If threshold is None actual number returned may be less than M
        :param kernel: kernelwrapper object
        :return: inducing inputs, indices,
        [M,D] np.array to use as inducing inputs,  [M], np.array of ints indices of these inputs in training data array
        """
        N = training_inputs.shape[0]
        perm = np.random.permutation(N)  # permute entries so tiebreaking is random
        training_inputs = training_inputs[perm]
        # note this will throw an out of bounds exception if we do not update each entry
        indices = np.zeros(M, dtype=int) + N
        di = kernel(training_inputs, None, full_cov=False) + 1e-12  # jitter
        if self.sample:
            indices[0] = sample_discrete(di)
        else:
            indices[0] = np.argmax(di)  # select first point, add to index 0
        if M == 1:
            indices = indices.astype(int)
            Z = training_inputs[indices]
            indices = perm[indices]
            return Z, indices
        ci = np.zeros((M - 1, N))  # [M,N]
        for m in range(M - 1):
            j = int(indices[m])  # int
            new_Z = training_inputs[j:j + 1]  # [1,D]
            dj = np.sqrt(di[j])  # float
            cj = ci[:m, j]  # [m, 1]
            Lraw = np.array(kernel(training_inputs, new_Z, full_cov=True))
            L = np.round(np.squeeze(Lraw), 20)  # [N]
            L[j] += 1e-12  # jitter
            ei = (L - np.dot(cj, ci[:m])) / dj
            ci[m, :] = ei
            try:
                di -= ei ** 2
            except FloatingPointError:
                pass
            di = np.clip(di, 0, None)
            if self.sample:
                indices[m + 1] = sample_discrete(di)
            else:
                indices[m + 1] = np.argmax(di)  # select first point, add to index 0
            # sum of di is tr(Kff-Qff), if this is small things are ok
            if np.sum(np.clip(di, 0, None)) < self.threshold:
                indices = indices[:m]
                warnings.warn("ConditionalVariance: Terminating selection of inducing points early.")
                break
        indices = indices.astype(int)
        Z = training_inputs[indices]
        indices = perm[indices]
        return Z, indices

    def __repr__(self):
        params = ', '.join([f'{k}={v}' for k, v in self.__dict__.items()
                            if
                            k not in ['_randomized'] and
                            not (k == "threshold" and self.threshold == 0.0)])
        return f"{type(self).__name__}({params})"



class KdppMCMC(ConditionalVariance):

    def __init__(self, num_steps: Optional[int] = 10000, seed: Optional[int] = 0, **kwargs):
        """
        Implements the MCMC approximation to sampling from a k-DPP developed in
        @inproceedings{anari2016monte,
                       title={Monte Carlo Markov chain algorithms for sampling strongly Rayleigh distributions and determinantal point processes},
                       author={Anari, Nima and Gharan, Shayan Oveis and Rezaei, Alireza},
                       booktitle={Conference on Learning Theory},
                       pages={103--115},
                       year={2016}
                    }
        and used for initializing inducing point in
        @inproceedings{burt2019rates,
                       title={Rates of Convergence for Sparse Variational Gaussian Process Regression},
                       author={Burt, David and Rasmussen, Carl Edward and Van Der Wilk, Mark},
                       booktitle={International Conference on Machine Learning},
                       pages={862--871},
                      year={2019}
            }
        More information on determinantal point processes and related algorithms can be found at:
        https://github.com/guilgautier/DPPy
        :param sample: int, number of steps of MCMC to run
        :param threshold: float or None, if not None, if tr(Kff-Qff)<threshold, stop choosing inducing points as the approx.
        has converged.
        """
        super().__init__(seed=seed, **kwargs)
        self.num_steps = num_steps

    def compute_initialisation(self, training_inputs: np.ndarray, M: int,
                               kernel: Callable[[np.ndarray, Optional[np.ndarray], Optional[bool]], np.ndarray]):
        """
        :param training_inputs: training_inputs: [N,D] numpy array
        :param M: int, number of inducing inputs to return
        :param kernel: kernelwrapper object
        :param num_steps: number of swap steps to perform.
        :param init_indices: array of M indices or None, set used to initialize mcmc alg. if None, we use the greedy MAP
        init. (variance, with sample=False)
        :return: inducing inputs, indices, [M], np.array of ints indices of these inputs in training data array
        """
        N = training_inputs.shape[0]
        _, indices = super().compute_initialisation(training_inputs, M, kernel)
        kzz = kernel(training_inputs[indices], None, full_cov=True)
        Q, R = scipy.linalg.qr(kzz, overwrite_a=True)
        if np.min(np.abs(np.diag(R))) == 0:
            warnings.warn("Determinant At initialization is numerically 0, MCMC was not run")
            return training_inputs[indices], indices
        for _ in range(self.num_steps):
            if np.random.rand() < .5:  # lazy MCMC, half the time, no swap is performed
                continue
            indices_complement = np.delete(np.arange(N), indices)
            s = np.random.randint(M)
            t = np.random.choice(indices_complement)
            swap, Q, R = accept_or_reject(training_inputs, kernel, indices, s, t, Q, R)
            if swap:
                indices = np.delete(indices, s, axis=0)
                indices = np.append(indices, [t], axis=0)
        return training_inputs[indices], indices


def _delete_qr_square(Q, R, s):
    """
    Given a QR decomposition of a square matrix K, remove row and column s. Note we do not overwrite the original
    matrices
    :param Q: orthogonal matrix from QR decomposition of K
    :param R: upper triangular matrix. K = QR
    :param s: index of row/column to remove
    :return: QR decomposition of matrix formed by deleting row/column s from K
    """
    # remove the corresponding row and column from QR-decomposition
    Qtemp, Rtemp = scipy.linalg.qr_delete(Q, R, s, which='row')
    Qtemp, Rtemp = scipy.linalg.qr_delete(Qtemp, Rtemp, s, which='col', overwrite_qr=True)
    return Qtemp, Rtemp


def _build_new_row_column(X, kernel, indices, s, t):
    ZminusS = np.delete(X[indices], s, axis=0)
    xt = X[t:t + 1]
    ktt = kernel(xt, None, full_cov=True)[0]
    row_to_add = kernel(ZminusS, xt)[:, 0]
    col_to_add = np.concatenate([row_to_add, ktt], axis=0)
    return row_to_add, col_to_add


def _add_qr_square(Q, R, row, col):
    # get the shape, Note that QR is square. We insert the column and row in the last position
    M = Q.shape[0]
    # Add the row and column to the matrix
    Qtemp, Rtemp = scipy.linalg.qr_insert(Q, R, row, M, which='row', overwrite_qru=True)
    Qtemp, Rtemp = scipy.linalg.qr_insert(Qtemp, Rtemp, col, M, which='col', overwrite_qru=True)
    return Qtemp, Rtemp


def _get_log_det_ratio(X, kernel, indices, s, t, Q, R):
    """
    Returns the log determinant ratio, as well as the updates to Q and R if the point is swapped
    :param X: training inputs
    :param kernel: kernelwrapper
    :param indices: X[indices]=Z
    :param s: current point we might (X[indices])[s] is the current point we might swap out
    :param t: X[t] is the point we might add
    :param Q: orthogonal matrix
    :param R: upper triangular matrix, QR = Kuu (for Z=X[indices])
    :return: log determinant ratio , Qnew, Rnew. QR decomposition of Z-{s}+{t}.
    """
    log_denominator = np.sum(np.log(np.abs(np.diag(R))))  # current value of det(Kuu)
    # remove s from the QR decomposition
    Qtemp, Rtemp = _delete_qr_square(Q, R, s)
    # build new row and column to add to QR decomposition
    row_to_add, col_to_add = _build_new_row_column(X, kernel, indices, s, t)
    # add the corresponding row and column to QR-decomposition
    Qnew, Rnew = _add_qr_square(Qtemp, Rtemp, row_to_add, col_to_add)
    # sometimes Rnew will have zero entries along the diagonal for numerical reasons, in these case, we should always
    # reject the swap as one Kuu should not be able to have (near) zero determinant, we force numpy to raise an error
    # and catch it
    try:
        log_numerator = np.sum(np.log(np.abs(np.diag(Rnew))))  # det(Kuu) if we perform swap
    except FloatingPointError:
        return - np.inf, Qnew, Rnew
    log_det_ratio = log_numerator - log_denominator  # ratio of determinants
    return log_det_ratio, Qnew, Rnew


def accept_or_reject(X, kernel, indices, s, t, Q, R):
    """
    Decides whether or not to swap points. Updates QR accordingly. Seems reasonably stable. Error of QR will get big if
    10k or more iterations are run (e.g. increases by about a factor of 10 over 10k
    iterations). Consider recomputing occasionally.
    :param X: candidate points
    :param k: kernel
    :param indices: Current active set (Z)
    :param s: index of point that could be removed in Z (Note this point is (X[indices])[s], not X[s]!)
    :param t: index of point that could be added in X
    :return: swap, Q, R: bool, [M,M], [M,M]. If swap, we removed s and added t. Return updated Q and R accodingly.
    """
    log_det_ratio, Qnew, Rnew = _get_log_det_ratio(X, kernel, indices, s, t, Q, R)
    acceptance_prob = np.exp(log_det_ratio)  # P(new)/P(old), probability of swap
    if np.random.rand() < acceptance_prob:
        return True, Qnew, Rnew  # swapped
    return False, Q, R  # stayed in same state


np.seterr(all='raise')

def sample_discrete(unnormalized_probs):
    unnormalized_probs = np.clip(unnormalized_probs, 0, None)
    N = unnormalized_probs.shape[0]
    normalization = np.sum(unnormalized_probs)
    if normalization == 0:  # if all of the probabilities are numerically 0, sample uniformly
        warnings.warn("Trying to sample discrete distribution with all 0 weights")
        return np.random.choice(a=N, size=1)[0]
    probs = unnormalized_probs / normalization
    return np.random.choice(a=N, size=1, p=probs)[0]


def minimise_reinit(optim, model, initialiser):
    """Helper function to minimise with inducing point initialisation"""
    gp.utilities.set_trainable(model.inducing_variable, False)
    
    def init_z(model, initialiser):
        z, _ = initialiser(lab.to_numpy(model.data[0]), model.inducing_variable.num_inducing, 
                           model.kernel)

        model.inducing_variable.Z.assign(z)
    
    def local_run(optim, model):
        opt_logs = optim.minimize(model.training_loss, model.trainable_variables,
                                  options = dict(maxiter=1000)
                                 )
    for i in range(20):
        reinit = True
        try:
            local_run(optim, model)
        except tf.errors.InvalidArgumentError as e:
            if e.message[1:9] != "Cholesky":
                raise e
            init_z(model, initialiser)
            print(model.elbo().numpy())  # Check whether Cholesky fails
            reinit = False

        if reinit:
            old_z = model.inducing_variable.Z.numpy().copy()
            old_elbo = model.elbo()
            init_z(model, initialiser)
            if model.elbo() <= old_elbo:
                # Restore old Z, and finish optimisation
                model.inducing_variable.Z.assign(old_z)
                print("{} Stopped reinit_Z procedure because new ELBO was smaller than old ELBO.".format(i))
                break

==> anc/code/vff/kernels.py <==
"""
Additional kernels
"""

import gpflow as gp
import tensorflow as tf
import math
import lab
import lab.tensorflow
import numpy as np
from typing import Union

class Chordal(gp.kernels.Kernel):
    """Kernel on R^D defined by mapping the inputs onto S^D and applying a kernel for R^{D+1} restricted to S^D.
    This wrapper is designed for base kernels which are stationary, and have a variance and lengthscale.
    The plan for such kernels is that they: 
     - have parameterised lengthscales and bias for mapping onto the unit hypersphere. The base kernel shouldn't have 
     lengthscale parameters.
     - the base kernel has an associated shape function s(x^\top x) = k(x, x') for which we can use multiple dispatch
     - the spherical harmonic coefficients can be calculated by computing the Funk-Hecke integral of the shape function
     (scaled up by the kernel variance) OR by evaluating the spectral density at a distance \sqrt{l(l+d-1)} from the 
     origin.
     - We might need to rescale the function by the norm of the transformation after
    """
    def __init__(self, base_kernel: gp.kernels.IsotropicStationary, dimension: int, variance: float = 1., 
                 lengthscales: Union[float, np.ndarray] = 1., bias: float=1., **kwargs):
        super().__init__(**kwargs)
        self.lengthscales = gp.base.Parameter(lengthscales, transform=gp.utilities.positive())
        self.variance = gp.base.Parameter(variance, transform=gp.utilities.positive())
        self.bias = gp.base.Parameter(bias, transform=gp.utilities.positive())
        self.D = dimension # the proper dimension, i.e. the dimension of the sphere, and the original domain

        self.base_kernel = base_kernel()
        gp.utilities.set_trainable(self.base_kernel.variance, False)
        gp.utilities.set_trainable(self.base_kernel.lengthscales, False)

    def shape_function(self, t):
        return lab.to_numpy(self.base_kernel.K_r2(tf.convert_to_tensor([2. * (1. - t)], 
                                                                       dtype=gp.config.default_float()))
        )
            
    def K(self, X, X2=None) -> tf.Tensor:
        X = tf.concat([ (X/self.lengthscales), self.bias*tf.ones_like(X[..., :1])], axis=1)
        r1 = tf.linalg.norm(X, axis=-1, keepdims=True)
        X = X/r1
        if X2 is not None:
            X2 = tf.concat([ (X2/self.lengthscales), self.bias*tf.ones_like(X2[..., :1])], axis=1)
            r2 = tf.linalg.norm(X2, axis=-1, keepdims=True)
            X2 = X2/r2
        else:
            r2 = r1
        return self.variance * self.base_kernel.K(X, X2)
        
    def K_diag(self, X) -> tf.Tensor:
        X = tf.concat([ (X/self.lengthscales), self.bias*tf.ones_like(X[..., :1])], axis=1)
        r1 = tf.linalg.norm(X, axis=-1, keepdims=True)
        X = X/r1
        return self.variance * self.base_kernel.K_diag(X)

        

class SpectralMixtureOneComponent(gp.kernels.Kernel):
    def __init__(self, num_dims=1., active_dims=None):
        super().__init__(active_dims)
        self.variance = gp.Parameter(1.0, transform=gp.utilities.positive())
        self.freq = gp.Parameter(lab.squeeze(lab.randn(num_dims)))
        self.lengthscales = gp.Parameter(lab.squeeze(1. + 0.1*lab.randn(num_dims)),
                                             transform = gp.utilities.positive())
        self.num_dims = num_dims

    def scale1(self, X):
        X_scaled = X / self.lengthscales if X is not None else X
        return X_scaled
    
    def scale2(self, X):
        X_scaled = self.freq * X if X is not None else X
        return X_scaled
    
    def K(self, X, X2=None):
        if X2 is None:
            X2 = X
        return (self.variance 
                * lab.exp(-0.5*gp.utilities.ops.square_distance(self.scale1(X), self.scale1(X2)))
                * lab.prod(lab.cos(2*math.pi*gp.utilities.ops.difference_matrix(self.scale2(X), self.scale2(X2))), 
                           axis=-1)
                )
    
    def K_diag(self, X):
        return self.variance * lab.ones(*X.shape[:-1])

class SpectralMixture(gp.kernels.Sum):
    def __init__(self, num_mixtures, num_dims):
        components = []
        for _ in range(num_mixtures):
            components = components + [SpectralMixtureOneComponent(num_dims)]
        super().__init__(components)
        self.num_mixtures = num_mixtures
        self.num_dims = num_dims

    @property
    def variance(self):
        return lab.squeeze(self.K(lab.zeros(1,self.num_dims), lab.zeros(1, self.num_dims)))

==> anc/code/vff/objectives.py <==
from cmath import sin
import math
import lab
import gc
import numpy as np
import tensorflow as tf
import scipy
import gpflow
import functools

def log_marginal_likelihood(y, x, k, lik):
    """"Convenience function to directly evaluate the log marginal likelihood for exact
    GP regression with covariance function k and Gaussian likelihood lik."""

    N = y.shape[-1]
    rtA = lab.chol(lab.eye(y.dtype, N) * lik.variance + k.K(x, x))
    logdet = 2*lab.sum(lab.log(lab.diag_extract(rtA)))
    quadform = lab.sum(y * lab.squeeze(lab.cholesky_solve(rtA, lab.expand_dims(y, axis=-1)), axis=-1))
    lml = - 0.5 * (N*math.log(2 * math.pi) + logdet + quadform)
    return lml

==> anc/code/vff/posteriors.py <==
"""SGPR posterior objects with multiple dispatch across inducing variables etc"""

import gpflow as gp
import tensorflow as tf
import numpy as np
from gpflow.posteriors import PrecomputedValue, PrecomputeCacheType
from gpflow.utilities import assert_params_false
from gpflow.base import RegressionData,  MeanAndVariance, TensorType
from gpflow.inducing_variables import InducingVariables
from gpflow.kernels import Kernel
from gpflow.mean_functions import MeanFunction
from gpflow.likelihoods import Gaussian
from check_shapes import check_shapes, inherit_check_shapes
from typing import Optional, Tuple, cast
from dataclasses import dataclass
from .dispatch import posterior_precompute, conditional_posterior_with_precompute, Kuu, Kuf

class SGPRPosterior(gp.posteriors.AbstractPosterior):
    """
    SGPR posteriors with multiple dispatch for the precompute. 
    
    For new inducing variables or kernels where additional efficiencies can be gained, implement posterior_precompute 
    and conditional_posterior_with_precompute.
    """
    @check_shapes(
        "data[0]: [N, D]",
        "data[1]: [N, Q]",
        "inducing_variable: [M, D, 1]"
    )
    def __init__(
        self,
        kernel : Kernel,
        data : RegressionData,
        inducing_variable : InducingVariables,
        likelihood : Gaussian,
        num_latent_gps : int,
        mean_function: MeanFunction,
        *args,
        precompute_cache: Optional[PrecomputeCacheType]
    ) -> None:
        x, y  = data
        super().__init__(kernel, x, mean_function=mean_function)
        self.Y_data = y
        self.likelihood = likelihood
        self.inducing_variable = inducing_variable
        self.num_latent_gps = num_latent_gps

        if precompute_cache is not None:
            self.update_cache(precompute_cache)
    
    @inherit_check_shapes
    def _conditional_with_precompute(self, 
                                     cache: Tuple[tf.Tensor, ...], 
                                     Xnew: TensorType, 
                                     full_cov: bool = False, 
                                     full_output_cov: bool = False
        ) -> MeanAndVariance:
        assert_params_false(self._conditional_with_precompute, full_output_cov=full_output_cov)
        return conditional_posterior_with_precompute(self.inducing_variable, self.kernel, cache, Xnew, 
                                                     full_cov, full_output_cov, self.num_latent_gps)
    
    def _precompute(self) -> Tuple[PrecomputedValue, ...]:
        assert self.mean_function is not None
        return posterior_precompute(self.inducing_variable, self.kernel, self.mean_function, 
                                    self.likelihood, self.X_data, self.Y_data)
    
    @inherit_check_shapes
    def _conditional_fused(
        self, Xnew: TensorType, full_cov: bool = False, full_output_cov: bool=False,
    ) -> MeanAndVariance:
        """Compute the mean and variance of the function evaluations at new points Xnew, without making use of caching.
        """
        temp_cache = tuple(c.value for c in self._precompute())
        return self._conditional_with_precompute(temp_cache, Xnew, full_cov, full_output_cov)
    
# multiple dispatch for the SGPR posteriors
@conditional_posterior_with_precompute.register(InducingVariables, Kernel, tuple, (tf.Tensor, np.ndarray),
                                                bool, bool, int)
def conditional_posterior_with_precompute_fallback(inducing_variable : InducingVariables, kernel : Kernel, 
                                          cache: Tuple[tf.Tensor, ...], Xnew: TensorType,
                                          full_cov: bool, full_output_cov: bool,
                                          num_latent_gps: int) -> MeanAndVariance:
    """Fallback SGPR posterior."""
    L, rtA, c = cache

    Kus = Kuf(inducing_variable, kernel, Xnew)
    tmp1 = L.solve(Kus).to_dense()
    tmp2 = tf.linalg.triangular_solve(rtA, tmp1, lower=True)
    mean = tf.linalg.matmul(tmp2, c, transpose_a=True)
    if full_cov:
        var = (kernel(Xnew) + tf.linalg.matmul(tmp2, tmp2, transpose_a=True) 
               - tf.linalg.matmul(tmp1, tmp1, transpose_a=True)
        )
        var = tf.tile(var[None, ...], [num_latent_gps, 1, 1]) # [P, N, N]
    else:
        var = kernel(Xnew, full_cov=False) + tf.reduce_sum(tf.square(tmp2), 0) - tf.reduce_sum(tf.square(tmp1), 0)
        var = tf.tile(var[:, None], [1, num_latent_gps]) # [N, P]
    
    return mean, var

@posterior_precompute.register(InducingVariables, Kernel, MeanFunction, Gaussian, (tf.Tensor, np.ndarray), 
                               (tf.Tensor, np.ndarray))
def posterior_precompute_fallback(inducing_variable : InducingVariables, kernel : Kernel, mean_function : MeanFunction,
                         likelihood : Gaussian,
                         X_data : tf.Tensor, Y_data : tf.Tensor) -> Tuple[PrecomputedValue]:
    X_data = cast(tf.Tensor, X_data)
    M = inducing_variable.num_inducing
    err = Y_data - mean_function(X_data)

    kuf = Kuf(inducing_variable, kernel, X_data)
    kuu = Kuu(inducing_variable, kernel, jitter=gp.config.default_jitter())

    sigma_sq = tf.squeeze(likelihood.variance_at(X_data), axis=-1)
    sigma = tf.sqrt(sigma_sq)

    L = kuu.cholesky()  
    kuf_rotated = L.solve(kuf.to_dense()/sigma)
    A = tf.linalg.matmul(kuf_rotated, kuf_rotated, transpose_b=True) + tf.eye(
        M, dtype=gp.config.default_float()
    )  
    rtA = tf.linalg.cholesky(A)  
    ybar = tf.linalg.matmul(kuf_rotated, err / sigma[..., None])
    c = tf.linalg.triangular_solve(rtA, ybar, lower=True)

    D = err.shape[1]
    M = X_data.shape[0]
    D_dynamic = D is None
    M_dynamic = M is None

    #TODO: for now, this has been modified ad hoc to get linear operator L to work. Fine for fused predict, but not 
    # suitable more generally.
    return (
        PrecomputedOperator(L), 
        PrecomputedValue(rtA, (M_dynamic, D_dynamic)), 
        PrecomputedValue(c, (M_dynamic, D_dynamic))
    )

@dataclass
class PrecomputedOperator:
    value : tf.linalg.LinearOperator

==> anc/code/vff/sgpr.py <==
"""Collapsed variational sparse Gaussian process regression (SGPR) classes for use with gpflow. 

These classes allow using different inducing features, and should eventually be able to be used for multioutput 
regression.

TODO: (non-urgent) check that differing M and D across dimensions work

TODO: IFF posterior 
TODO: VISH posterior
TODO: (ideally) put VFF in this framework too
TODO: make sure this can work well for additive covariance functions also
TODO: faster evaluation for IFF on gridded data
TODO: Tackle the multi-output case
"""

import gpflow as gp
import tensorflow as tf
import math
import lab
import lab.tensorflow
from gpflow.posteriors import PrecomputeCacheType
from gpflow.base import RegressionData, TensorData
from gpflow.models.util import InducingVariablesLike, inducingpoint_wrapper
from gpflow.inducing_variables import InducingVariables
from gpflow.kernels import Kernel
from gpflow.mean_functions import MeanFunction
from gpflow.likelihoods import Gaussian
from check_shapes import check_shapes, inherit_check_shapes
from typing import Optional
from .posteriors import SGPRPosterior
from .dispatch import sgpr_elbo, sgpr_precompute, Kuu, Kuf


class SGPR(gp.models.GPModel, gp.models.InternalDataTrainingLossMixin):
    """Base class for SGPR with flexibility to work with different inducing features
    """

    def __init__(
            self,
            data: RegressionData,
            kernel: Kernel,
            inducing_variable: InducingVariablesLike,
            *args,
            mean_function: Optional[MeanFunction] = None,
            num_latent_gps: Optional[int] = None,
            noise_variance: Optional[TensorData] = None,
            likelihood: Optional[Gaussian] = None,
    ):
        assert (noise_variance is None) or (likelihood is None), "Cannot set both `noise_variance` and `likelihood`."
        if likelihood is None:
            if noise_variance is None:
                noise_variance = 1.0
            likelihood = Gaussian(noise_variance)
        x_data, y_data = gp.models.util.data_input_to_tensor(data)
        num_latent_gps = y_data.shape[-1] if num_latent_gps is None else num_latent_gps
        super().__init__(kernel, likelihood, mean_function, num_latent_gps=num_latent_gps)

        self.data = x_data, y_data
        self.num_data = x_data.shape[0]
        self.inducing_variable: InducingVariables = inducingpoint_wrapper(inducing_variable)

        sgpr_precompute(self.inducing_variable, self.kernel, self)

    #@inherit_check_shapes
    def maximum_log_likelihood_objective(self) -> tf.Tensor:
        return self.elbo()
    
    #@check_shapes(
    #    "return: []"
    #)
    @tf.function
    def elbo(self) -> tf.Tensor:
        return sgpr_elbo(self.inducing_variable, self.kernel, self)
    
    def posterior(self, precompute_cache: PrecomputeCacheType = PrecomputeCacheType.TENSOR,
                  ) -> SGPRPosterior:
        """
        Create the Posterior object which contains precomputed matrices for
        faster prediction.

        precompute_cache has three settings:

        - `PrecomputeCacheType.TENSOR` (or `"tensor"`): Precomputes the cached
          quantities and stores them as tensors (which allows differentiating
          through the prediction). This is the default.
        - `PrecomputeCacheType.VARIABLE` (or `"variable"`): Precomputes the cached
          quantities and stores them as variables, which allows for updating
          their values without changing the compute graph (relevant for AOT
          compilation).
        - `PrecomputeCacheType.NOCACHE` (or `"nocache"` or `None`): Avoids
          immediate cache computation. This is useful for avoiding extraneous
          computations when you only want to call the posterior's
          `fused_predict_f` method.
        """

        return SGPRPosterior(
            kernel=self.kernel,
            data=self.data,
            inducing_variable=self.inducing_variable,
            likelihood=self.likelihood,
            num_latent_gps=self.num_latent_gps,
            mean_function=self.mean_function,
            precompute_cache=precompute_cache
        )
    
    @inherit_check_shapes
    def predict_f(
        self, Xnew: gp.base.InputData, full_cov: bool = False, full_output_cov: bool = False,
    ) -> gp.base.MeanAndVariance:
        """Basic cache-free predict_f for training. Otherwise use the posterior's predict function.
        """
        return self.posterior(PrecomputeCacheType.NOCACHE).fused_predict_f(
            Xnew, full_cov=full_cov, full_output_cov=full_output_cov
        )

@sgpr_elbo.register(InducingVariables, Kernel, object)
def sgpr_elbo_fallback(inducing_variable : InducingVariables, kernel : Kernel, model : object, jitter : float=None):
    """Fallback lower bound computation. The equation is

       - 0.5 [tr(K_ff)/σ^2 - tr(B)/σ^2 + N log2πσ^2 + log|A| + ν^2/σ^2 - ybar^T A^{-1} ybar / σ^4]
    where
       A = I + B/σ^2
       B = K_uu^{-1/2} K_uf K_fu K_uu^{1/2}
       ybar = K_{uu}^{-1/2} K_{uf} y
       ν^2 = ∑_n y_n^2

    and it's convenient here to absorb the scaling by the noise into the definitions of various of these.

    We arrange the computation this way because it leads to focusing the O(M^3) computational cost into just on Cholesky 
    decomposition (of A) which has been chosen to be fairly numerically stable. The dominant cost in practice is the 
    O(NM^2) associated with multiplications involving K_uf (to rotate by K_uf and to calculate B).
    """
    if jitter is None:
        jitter = gp.config.default_jitter()

    sigma = tf.sqrt(model.likelihood.variance)
    kuf = Kuf(inducing_variable, kernel, model.data[0])
    kuu = Kuu(inducing_variable, kernel, jitter=jitter)

    kff_diag = kernel(model.data[0], full_cov=False)
    M, N = kuf.shape[-2:]
    #kuf_rotated = tf.linalg.triangular_solve(tf.linalg.cholesky(kuu), kuf/sigma, lower=True)
    kuf_rotated = kuu.cholesky().solve(kuf.to_dense()/sigma)
    B = tf.linalg.matmul(kuf_rotated, kuf_rotated, transpose_b=True)
    A = tf.linalg.eye(M, dtype=gp.config.default_float()) + B
    rtA = tf.linalg.cholesky(A)
    ybar = tf.linalg.matmul(kuf_rotated, (model.data[1] - model.mean_function(model.data[0]))/sigma)

    trace_term = tf.reduce_sum(kff_diag) / model.likelihood.variance - tf.reduce_sum(tf.linalg.diag_part(B))
    vec = tf.linalg.triangular_solve(rtA, ybar, lower=True)
    quadratic_term = model.signal_energy / model.likelihood.variance - tf.reduce_sum(vec**2)
    logdet_term = (2*tf.reduce_sum(tf.math.log(tf.linalg.diag_part(rtA))) 
                   + N * tf.math.log(2*math.pi*model.likelihood.variance)
    )

    return - 0.5 * (trace_term + logdet_term + quadratic_term)

@sgpr_precompute.register(InducingVariables, Kernel, object)
def sgpr_precompute_fallback(inducing_variable : InducingVariables, kernel : Kernel, model : object):
    """Fallback precompute. The only meaningful computation is the signal energy
        ν^2 = ∑_n y_n^2
    """
    model.signal_energy = tf.squeeze(tf.reduce_sum(model.data[1]**2, axis=-2))

@Kuu.register(gp.inducing_variables.InducingPoints, Kernel)
def Kuu_inducing_points(inducing_variable: gp.inducing_variables.InducingPoints, 
                        kernel: Kernel, *args, jitter: float=0.0):
    """Standard inducing point covariance matrix but returning a linear operator."""
    kuu = kernel(inducing_variable.Z)
    kuu += jitter * tf.eye(inducing_variable.num_inducing, dtype=kuu.dtype)
    return tf.linalg.LinearOperatorFullMatrix(
        kuu,
        is_non_singular=True,
        is_self_adjoint=True,
        is_positive_definite=True,
        is_square=True
    )

@Kuf.register(gp.inducing_variables.InducingPoints, Kernel, object)
def Kuf_inducing_points(inducing_variable: gp.inducing_variables.InducingPoints, kernel: Kernel, Xnew):
    return tf.linalg.LinearOperatorFullMatrix(kernel(inducing_variable.Z, Xnew))

==> anc/code/vff/spectral_densities.py <==
"""
Spectral densities corresponding to stationary kernels

TODO: implement a fallback for stationary covariance functions using the (?) fft
TODO: implement a fallback for sums, taking into account active_dims, and for products across dimensions
"""

import gpflow as gp
import math
import lab
import lab.tensorflow
import scipy
from .kernels import SpectralMixture
from .dispatch import spectral_density

@spectral_density.register(gp.kernels.SquaredExponential, object)
def spectral_density_gaussian(kernel: gp.kernels.SquaredExponential, freq: lab.Numeric):
    D = freq.shape[-1]
    return (math.sqrt(2*math.pi)**D * kernel.variance
                * lab.exp(-( lab.sum((2*math.pi*freq * kernel.lengthscales)**2, axis=-1) / 2))
                * lab.prod(kernel.lengthscales*1.)
                )

def matern_spectral_density(k, freq, nu):
    """Matérn-ν spectral density function (because the gpflow implementation of the Matérn covariance functions does 
    not contain the order except implicitly in the class name).

    The spectral density of a Matérn covariance function of order ν with lengthscale matrix Λ is a multivariate 
    centred Student t distribution with scale matrix Λ^{-2} and order 2ν. That is

    s(ξ) = (2π)^D ( Γ(ν+D/2) / (Γ(ν)(2π)^(D/2) ν^(D/2)) ) |Λ| [1 + ξ^⊤ Λ^2 ξ / (2ν)]^{-(ν+D/2)}

    where the leading (2π)^D factor is so that it is a proper density.
    """
    D = freq.shape[-1]
    a = 1 + lab.sum(( 2*math.pi * freq * k.lengthscales)**2, axis=-1)/(2*nu)
    b = scipy.special.gamma(nu+D/2)/scipy.special.gamma(nu) / math.sqrt(
        (2*nu*math.pi)**D) * lab.prod(k.lengthscales*1)
    return (2*math.pi)**D * k.variance * b / (lab.sqrt(a)**(2*nu + D))

@spectral_density.register(gp.kernels.Matern12, object)
def spectral_density_matern12(kernel: gp.kernels.Matern12, freq: lab.Numeric):
    return matern_spectral_density(kernel, freq, 0.5)

@spectral_density.register(gp.kernels.Matern32, object)
def spectral_density_matern32(kernel: gp.kernels.Matern32, freq: lab.Numeric):
    return matern_spectral_density(kernel, freq, 1.5)

@spectral_density.register(gp.kernels.Matern52, object)
def spectral_density_matern52(kernel: gp.kernels.Matern52, freq: lab.Numeric):
    return matern_spectral_density(kernel, freq, 2.5)

@spectral_density.register(SpectralMixture, object)    
def spectral_mixture_spectral_density(k, freqs):
    # first, gather the parameters
    for q in range(k.num_mixtures):
        component = k.kernels[q]
        if q == 0:
            weight = lab.uprank(component.variance*1, rank=1)
            invscale = lab.expand_dims(lab.uprank(component.lengthscales*1, rank=1), axis=-2)
            loc = lab.expand_dims(lab.uprank(component.freq*1, rank=1), axis=-2)
        else:
            weight = lab.concat(weight, lab.uprank(component.variance*1, rank=1),
                               axis=-1)
            invscale = lab.concat(invscale, 
                               lab.expand_dims(lab.uprank(component.lengthscales*1, rank=1), axis=-2),
                               axis=-2
                              )
            loc = lab.concat(loc, lab.expand_dims(lab.uprank(component.freq*1, rank=1), axis=-2), axis=-2)
    # then do stuff
    freqs = lab.expand_dims(freqs, axis=-2)

    spd = lab.sum(
                weight * (lab.exp(-0.5 * lab.sum((2*math.pi*(freqs - loc) * invscale)**2, axis=-1))
                         + lab.exp(-0.5 * lab.sum((2*math.pi*(freqs + loc) * invscale)**2, axis=-1))
                         ) * lab.sqrt(2*math.pi)**k.num_dims * lab.prod(invscale, axis=-1),# / lab.sqrt((2*math.pi)),
                axis=-1)
    
    return spd * 0.5
